Later-stage Minimum Bayes-Risk Decoding for Neural Machine Translation

For extended periods of time, sequence generation models rely on beam search algorithm to generate output sequence. However, the correctness of beam search degrades when the a model is over-confident about a suboptimal prediction. In this paper, we propose to perform minimum Bayes-risk (MBR) decoding for some extra steps at a later stage. In order to speed up MBR decoding, we compute the Bayes risks on GPU in batch mode. In our experiments, we found that MBR reranking works with a large beam size. Later-stage MBR decoding is shown to outperform simple MBR reranking in machine translation tasks.

==> figures/notebook_visualize_rerank_spd_files/MathJax.js <==
/*
 *  /MathJax.js
 *
 *  Copyright (c) 2009-2015 The MathJax Consortium
 *
 *  Licensed under the Apache License, Version 2.0 (the "License");
 *  you may not use this file except in compliance with the License.
 *  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 *  Unless required by applicable law or agreed to in writing, software
 *  distributed under the License is distributed on an "AS IS" BASIS,
 *  WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 *  See the License for the specific language governing permissions and
 *  limitations under the License.
 */

if(document.getElementById&&document.childNodes&&document.createElement){if(!(window.MathJax&&MathJax.Hub)){if(window.MathJax){window.MathJax={AuthorConfig:window.MathJax}}else{window.MathJax={}}MathJax.isPacked=true;MathJax.version="2.6.0";MathJax.fileversion="2.6.0";MathJax.cdnVersion="2.6.0";MathJax.cdnFileVersions={};(function(d){var b=window[d];if(!b){b=window[d]={}}var e=[];var c=function(f){var g=f.constructor;if(!g){g=function(){}}for(var h in f){if(h!=="constructor"&&f.hasOwnProperty(h)){g[h]=f[h]}}return g};var a=function(){return function(){return arguments.callee.Init.call(this,arguments)}};b.Object=c({constructor:a(),Subclass:function(f,h){var g=a();g.SUPER=this;g.Init=this.Init;g.Subclass=this.Subclass;g.Augment=this.Augment;g.protoFunction=this.protoFunction;g.can=this.can;g.has=this.has;g.isa=this.isa;g.prototype=new this(e);g.prototype.constructor=g;g.Augment(f,h);return g},Init:function(f){var g=this;if(f.length===1&&f[0]===e){return g}if(!(g instanceof f.callee)){g=new f.callee(e)}return g.Init.apply(g,f)||g},Augment:function(f,g){var h;if(f!=null){for(h in f){if(f.hasOwnProperty(h)){this.protoFunction(h,f[h])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){this.protoFunction("toString",f.toString)}}if(g!=null){for(h in g){if(g.hasOwnProperty(h)){this[h]=g[h]}}}return this},protoFunction:function(g,f){this.prototype[g]=f;if(typeof f==="function"){f.SUPER=this.SUPER.prototype}},prototype:{Init:function(){},SUPER:function(f){return f.callee.SUPER},can:function(f){return typeof(this[f])==="function"},has:function(f){return typeof(this[f])!=="undefined"},isa:function(f){return(f instanceof Object)&&(this instanceof f)}},can:function(f){return this.prototype.can.call(this,f)},has:function(f){return this.prototype.has.call(this,f)},isa:function(g){var f=this;while(f){if(f===g){return true}else{f=f.SUPER}}return false},SimpleSUPER:c({constructor:function(f){return this.SimpleSUPER.define(f)},define:function(f){var h={};if(f!=null){for(var g in f){if(f.hasOwnProperty(g)){h[g]=this.wrap(g,f[g])}}if(f.toString!==this.prototype.toString&&f.toString!=={}.toString){h.toString=this.wrap("toString",f.toString)}}return h},wrap:function(i,h){if(typeof(h)!=="function"||!h.toString().match(/\.\s*SUPER\s*\(/)){return h}var g=function(){this.SUPER=g.SUPER[i];try{var f=h.apply(this,arguments)}catch(j){delete this.SUPER;throw j}delete this.SUPER;return f};g.toString=function(){return h.toString.apply(h,arguments)};return g}})})})("MathJax");(function(BASENAME){var BASE=window[BASENAME];if(!BASE){BASE=window[BASENAME]={}}var CALLBACK=function(data){var cb=function(){return arguments.callee.execute.apply(arguments.callee,arguments)};for(var id in CALLBACK.prototype){if(CALLBACK.prototype.hasOwnProperty(id)){if(typeof(data[id])!=="undefined"){cb[id]=data[id]}else{cb[id]=CALLBACK.prototype[id]}}}cb.toString=CALLBACK.prototype.toString;return cb};CALLBACK.prototype={isCallback:true,hook:function(){},data:[],object:window,execute:function(){if(!this.called||this.autoReset){this.called=!this.autoReset;return this.hook.apply(this.object,this.data.concat([].slice.call(arguments,0)))}},reset:function(){delete this.called},toString:function(){return this.hook.toString.apply(this.hook,arguments)}};var ISCALLBACK=function(f){return(typeof(f)==="function"&&f.isCallback)};var EVAL=function(code){return eval.call(window,code)};var TESTEVAL=function(){EVAL("var __TeSt_VaR__ = 1");if(window.__TeSt_VaR__){try{delete window.__TeSt_VaR__}catch(error){window.__TeSt_VaR__=null}}else{if(window.execScript){EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";window.execScript(code);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}else{EVAL=function(code){BASE.__code=code;code="try {"+BASENAME+".__result = eval("+BASENAME+".__code)} catch(err) {"+BASENAME+".__result = err}";var head=(document.getElementsByTagName("head"))[0];if(!head){head=document.body}var script=document.createElement("script");script.appendChild(document.createTextNode(code));head.appendChild(script);head.removeChild(script);var result=BASE.__result;delete BASE.__result;delete BASE.__code;if(result instanceof Error){throw result}return result}}}TESTEVAL=null};var USING=function(args,i){if(arguments.length>1){if(arguments.length===2&&!(typeof arguments[0]==="function")&&arguments[0] instanceof Object&&typeof arguments[1]==="number"){args=[].slice.call(args,i)}else{args=[].slice.call(arguments,0)}}if(args instanceof Array&&args.length===1){args=args[0]}if(typeof args==="function"){if(args.execute===CALLBACK.prototype.execute){return args}return CALLBACK({hook:args})}else{if(args instanceof Array){if(typeof(args[0])==="string"&&args[1] instanceof Object&&typeof args[1][args[0]]==="function"){return CALLBACK({hook:args[1][args[0]],object:args[1],data:args.slice(2)})}else{if(typeof args[0]==="function"){return CALLBACK({hook:args[0],data:args.slice(1)})}else{if(typeof args[1]==="function"){return CALLBACK({hook:args[1],object:args[0],data:args.slice(2)})}}}}else{if(typeof(args)==="string"){if(TESTEVAL){TESTEVAL()}return CALLBACK({hook:EVAL,data:[args]})}else{if(args instanceof Object){return CALLBACK(args)}else{if(typeof(args)==="undefined"){return CALLBACK({})}}}}}throw Error("Can't make callback from given data")};var DELAY=function(time,callback){callback=USING(callback);callback.timeout=setTimeout(callback,time);return callback};var WAITFOR=function(callback,signal){callback=USING(callback);if(!callback.called){WAITSIGNAL(callback,signal);signal.pending++}};var WAITEXECUTE=function(){var signals=this.signal;delete this.signal;this.execute=this.oldExecute;delete this.oldExecute;var result=this.execute.apply(this,arguments);if(ISCALLBACK(result)&&!result.called){WAITSIGNAL(result,signals)}else{for(var i=0,m=signals.length;i<m;i++){signals[i].pending--;if(signals[i].pending<=0){signals[i].call()}}}};var WAITSIGNAL=function(callback,signals){if(!(signals instanceof Array)){signals=[signals]}if(!callback.signal){callback.oldExecute=callback.execute;callback.execute=WAITEXECUTE;callback.signal=signals}else{if(signals.length===1){callback.signal.push(signals[0])}else{callback.signal=callback.signal.concat(signals)}}};var AFTER=function(callback){callback=USING(callback);callback.pending=0;for(var i=1,m=arguments.length;i<m;i++){if(arguments[i]){WAITFOR(arguments[i],callback)}}if(callback.pending===0){var result=callback();if(ISCALLBACK(result)){callback=result}}return callback};var HOOKS=MathJax.Object.Subclass({Init:function(reset){this.hooks=[];this.remove=[];this.reset=reset;this.running=false},Add:function(hook,priority){if(priority==null){priority=10}if(!ISCALLBACK(hook)){hook=USING(hook)}hook.priority=priority;var i=this.hooks.length;while(i>0&&priority<this.hooks[i-1].priority){i--}this.hooks.splice(i,0,hook);return hook},Remove:function(hook){for(var i=0,m=this.hooks.length;i<m;i++){if(this.hooks[i]===hook){if(this.running){this.remove.push(i)}else{this.hooks.splice(i,1)}return}}},Execute:function(){var callbacks=[{}];this.running=true;for(var i=0,m=this.hooks.length;i<m;i++){if(this.reset){this.hooks[i].reset()}var result=this.hooks[i].apply(window,arguments);if(ISCALLBACK(result)&&!result.called){callbacks.push(result)}}this.running=false;if(this.remove.length){this.RemovePending()}if(callbacks.length===1){return null}if(callbacks.length===2){return callbacks[1]}return AFTER.apply({},callbacks)},RemovePending:function(){this.remove=this.remove.sort();for(var i=this.remove.length-1;i>=0;i--){this.hooks.splice(i,1)}this.remove=[]}});var EXECUTEHOOKS=function(hooks,data,reset){if(!hooks){return null}if(!(hooks instanceof Array)){hooks=[hooks]}if(!(data instanceof Array)){data=(data==null?[]:[data])}var handler=HOOKS(reset);for(var i=0,m=hooks.length;i<m;i++){handler.Add(hooks[i])}return handler.Execute.apply(handler,data)};var QUEUE=BASE.Object.Subclass({Init:function(){this.pending=this.running=0;this.queue=[];this.Push.apply(this,arguments)},Push:function(){var callback;for(var i=0,m=arguments.length;i<m;i++){callback=USING(arguments[i]);if(callback===arguments[i]&&!callback.called){callback=USING(["wait",this,callback])}this.queue.push(callback)}if(!this.running&&!this.pending){this.Process()}return callback},Process:function(queue){while(!this.running&&!this.pending&&this.queue.length){var callback=this.queue[0];queue=this.queue.slice(1);this.queue=[];this.Suspend();var result=callback();this.Resume();if(queue.length){this.queue=queue.concat(this.queue)}if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}}},Suspend:function(){this.running++},Resume:function(){if(this.running){this.running--}},call:function(){this.Process.apply(this,arguments)},wait:function(callback){return callback}});var SIGNAL=QUEUE.Subclass({Init:function(name){QUEUE.prototype.Init.call(this);this.name=name;this.posted=[];this.listeners=HOOKS(true);this.posting=false;this.callback=null},Post:function(message,callback,forget){callback=USING(callback);if(this.posting||this.pending){this.Push(["Post",this,message,callback,forget])}else{this.callback=callback;callback.reset();if(!forget){this.posted.push(message)}this.Suspend();this.posting=true;var result=this.listeners.Execute(message);if(ISCALLBACK(result)&&!result.called){WAITFOR(result,this)}this.Resume();this.posting=false;if(!this.pending){this.call()}}return callback},Clear:function(callback){callback=USING(callback);if(this.posting||this.pending){callback=this.Push(["Clear",this,callback])}else{this.posted=[];callback()}return callback},call:function(){this.callback(this);this.Process()},Interest:function(callback,ignorePast,priority){callback=USING(callback);this.listeners.Add(callback,priority);if(!ignorePast){for(var i=0,m=this.posted.length;i<m;i++){callback.reset();var result=callback(this.posted[i]);if(ISCALLBACK(result)&&i===this.posted.length-1){WAITFOR(result,this)}}}return callback},NoInterest:function(callback){this.listeners.Remove(callback)},MessageHook:function(msg,callback,priority){callback=USING(callback);if(!this.hooks){this.hooks={};this.Interest(["ExecuteHooks",this])}if(!this.hooks[msg]){this.hooks[msg]=HOOKS(true)}this.hooks[msg].Add(callback,priority);for(var i=0,m=this.posted.length;i<m;i++){if(this.posted[i]==msg){callback.reset();callback(this.posted[i])}}callback.msg=msg;return callback},ExecuteHooks:function(msg){var type=((msg instanceof Array)?msg[0]:msg);if(!this.hooks[type]){return null}return this.hooks[type].Execute(msg)},RemoveHook:function(hook){this.hooks[hook.msg].Remove(hook)}},{signals:{},find:function(name){if(!SIGNAL.signals[name]){SIGNAL.signals[name]=new SIGNAL(name)}return SIGNAL.signals[name]}});BASE.Callback=BASE.CallBack=USING;BASE.Callback.Delay=DELAY;BASE.Callback.After=AFTER;BASE.Callback.Queue=QUEUE;BASE.Callback.Signal=SIGNAL.find;BASE.Callback.Hooks=HOOKS;BASE.Callback.ExecuteHooks=EXECUTEHOOKS})("MathJax");(function(e){var a=window[e];if(!a){a=window[e]={}}var d=(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined");var g=0;var h=function(i){if(document.styleSheets&&document.styleSheets.length>g){g=document.styleSheets.length}if(!i){i=document.head||((document.getElementsByTagName("head"))[0]);if(!i){i=document.body}}return i};var f=[];var c=function(){for(var k=0,j=f.length;k<j;k++){a.Ajax.head.removeChild(f[k])}f=[]};var b={};b[e]="";a.Ajax={loaded:{},loading:{},loadHooks:{},timeout:15*1000,styleDelay:1,config:{root:"",path:b},STATUS:{OK:1,ERROR:-1},fileURL:function(j){var i=j.match(/^\[([-._a-z0-9]+)\]/i);if(i&&i[1] in b){j=(b[i[1]]||this.config.root)+j.substr(i[1].length+2)}return j},fileName:function(j){var i=this.config.root;if(j.substr(0,i.length)===i){j="["+e+"]"+j.substr(i.length)}else{for(var k in b){if(b.hasOwnProperty(k)&&b[k]){if(j.substr(0,b[k].length)===b[k]){j="["+k+"]"+j.substr(b[k].length);break}}}}return j},fileRev:function(j){var i=a.cdnFileVersions[name]||a.cdnVersion;if(i){i="?rev="+i}return i},urlRev:function(i){return this.fileURL(i)+this.fileRev(i)},Require:function(k,n){n=a.Callback(n);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loaded[k]){n(this.loaded[k])}else{var m={};m[l]=k;this.Load(m,n)}return n},Load:function(k,m){m=a.Callback(m);var l;if(k instanceof Object){for(var j in k){if(k.hasOwnProperty(j)){l=j.toUpperCase();k=k[j]}}}else{l=k.split(/\./).pop().toUpperCase()}k=this.fileURL(k);if(this.loading[k]){this.addHook(k,m)}else{this.head=h(this.head);if(this.loader[l]){this.loader[l].call(this,k,m)}else{throw Error("Can't load files of type "+l)}}return m},LoadHook:function(l,m,k){m=a.Callback(m);if(l instanceof Object){for(var j in l){if(l.hasOwnProperty(j)){l=l[j]}}}l=this.fileURL(l);if(this.loaded[l]){m(this.loaded[l])}else{this.addHook(l,m,k)}return m},addHook:function(j,k,i){if(!this.loadHooks[j]){this.loadHooks[j]=MathJax.Callback.Hooks()}this.loadHooks[j].Add(k,i);k.file=j},removeHook:function(i){if(this.loadHooks[i.file]){this.loadHooks[i.file].Remove(i);if(!this.loadHooks[i.file].hooks.length){delete this.loadHooks[i.file]}}},Preloading:function(){for(var l=0,j=arguments.length;l<j;l++){var k=this.fileURL(arguments[l]);if(!this.loading[k]){this.loading[k]={preloaded:true}}}},loader:{JS:function(k,m){var j=this.fileName(k);var i=document.createElement("script");var l=a.Callback(["loadTimeout",this,k]);this.loading[k]={callback:m,timeout:setTimeout(l,this.timeout),status:this.STATUS.OK,script:i};this.loading[k].message=a.Message.File(j);i.onerror=l;i.type="text/javascript";i.src=k+this.fileRev(j);this.head.appendChild(i)},CSS:function(j,l){var i=this.fileName(j);var k=document.createElement("link");k.rel="stylesheet";k.type="text/css";k.href=j+this.fileRev(i);this.loading[j]={callback:l,message:a.Message.File(i),status:this.STATUS.OK};this.head.appendChild(k);this.timer.create.call(this,[this.timer.file,j],k)}},timer:{create:function(j,i){j=a.Callback(j);if(i.nodeName==="STYLE"&&i.styleSheet&&typeof(i.styleSheet.cssText)!=="undefined"){j(this.STATUS.OK)}else{if(window.chrome&&i.nodeName==="LINK"){j(this.STATUS.OK)}else{if(d){this.timer.start(this,[this.timer.checkSafari2,g++,j],this.styleDelay)}else{this.timer.start(this,[this.timer.checkLength,i,j],this.styleDelay)}}}return j},start:function(j,i,k,l){i=a.Callback(i);i.execute=this.execute;i.time=this.time;i.STATUS=j.STATUS;i.timeout=l||j.timeout;i.delay=i.total=k||0;if(k){setTimeout(i,k)}else{i()}},time:function(i){this.total+=this.delay;this.delay=Math.floor(this.delay*1.05+5);if(this.total>=this.timeout){i(this.STATUS.ERROR);return 1}return 0},file:function(j,i){if(i<0){a.Ajax.loadTimeout(j)}else{a.Ajax.loadComplete(j)}},execute:function(){this.hook.call(this.object,this,this.data[0],this.data[1])},checkSafari2:function(i,j,k){if(i.time(k)){return}if(document.styleSheets.length>j&&document.styleSheets[j].cssRules&&document.styleSheets[j].cssRules.length){k(i.STATUS.OK)}else{setTimeout(i,i.delay)}},checkLength:function(i,l,n){if(i.time(n)){return}var m=0;var j=(l.sheet||l.styleSheet);try{if((j.cssRules||j.rules||[]).length>0){m=1}}catch(k){if(k.message.match(/protected variable|restricted URI/)){m=1}else{if(k.message.match(/Security error/)){m=1}}}if(m){setTimeout(a.Callback([n,i.STATUS.OK]),0)}else{setTimeout(i,i.delay)}}},loadComplete:function(i){i=this.fileURL(i);var j=this.loading[i];if(j&&!j.preloaded){a.Message.Clear(j.message);clearTimeout(j.timeout);if(j.script){if(f.length===0){setTimeout(c,0)}f.push(j.script)}this.loaded[i]=j.status;delete this.loading[i];this.addHook(i,j.callback)}else{if(j){delete this.loading[i]}this.loaded[i]=this.STATUS.OK;j={status:this.STATUS.OK}}if(!this.loadHooks[i]){return null}return this.loadHooks[i].Execute(j.status)},loadTimeout:function(i){if(this.loading[i].timeout){clearTimeout(this.loading[i].timeout)}this.loading[i].status=this.STATUS.ERROR;this.loadError(i);this.loadComplete(i)},loadError:function(i){a.Message.Set(["LoadFailed","File failed to load: %1",i],null,2000);a.Hub.signal.Post(["file load error",i])},Styles:function(k,l){var i=this.StyleString(k);if(i===""){l=a.Callback(l);l()}else{var j=document.createElement("style");j.type="text/css";this.head=h(this.head);this.head.appendChild(j);if(j.styleSheet&&typeof(j.styleSheet.cssText)!=="undefined"){j.styleSheet.cssText=i}else{j.appendChild(document.createTextNode(i))}l=this.timer.create.call(this,l,j)}return l},StyleString:function(n){if(typeof(n)==="string"){return n}var k="",o,m;for(o in n){if(n.hasOwnProperty(o)){if(typeof n[o]==="string"){k+=o+" {"+n[o]+"}\n"}else{if(n[o] instanceof Array){for(var l=0;l<n[o].length;l++){m={};m[o]=n[o][l];k+=this.StyleString(m)}}else{if(o.substr(0,6)==="@media"){k+=o+" {"+this.StyleString(n[o])+"}\n"}else{if(n[o]!=null){m=[];for(var j in n[o]){if(n[o].hasOwnProperty(j)){if(n[o][j]!=null){m[m.length]=j+": "+n[o][j]}}}k+=o+" {"+m.join("; ")+"}\n"}}}}}}return k}}})("MathJax");MathJax.HTML={Element:function(d,f,e){var g=document.createElement(d),h;if(f){if(f.hasOwnProperty("style")){var c=f.style;f.style={};for(h in c){if(c.hasOwnProperty(h)){f.style[h.replace(/-([a-z])/g,this.ucMatch)]=c[h]}}}MathJax.Hub.Insert(g,f);for(h in f){if(h==="role"||h.substr(0,5)==="aria-"){g.setAttribute(h,f[h])}}}if(e){if(!(e instanceof Array)){e=[e]}for(var b=0,a=e.length;b<a;b++){if(e[b] instanceof Array){g.appendChild(this.Element(e[b][0],e[b][1],e[b][2]))}else{if(d==="script"){this.setScript(g,e[b])}else{g.appendChild(document.createTextNode(e[b]))}}}}return g},ucMatch:function(a,b){return b.toUpperCase()},addElement:function(b,a,d,c){return b.appendChild(this.Element(a,d,c))},TextNode:function(a){return document.createTextNode(a)},addText:function(a,b){return a.appendChild(this.TextNode(b))},setScript:function(a,b){if(this.setScriptBug){a.text=b}else{while(a.firstChild){a.removeChild(a.firstChild)}this.addText(a,b)}},getScript:function(a){var b=(a.text===""?a.innerHTML:a.text);return b.replace(/^\s+/,"").replace(/\s+$/,"")},Cookie:{prefix:"mjx",expires:365,Set:function(a,e){var d=[];if(e){for(var g in e){if(e.hasOwnProperty(g)){d.push(g+":"+e[g].toString().replace(/&/g,"&&"))}}}var b=this.prefix+"."+a+"="+escape(d.join("&;"));if(this.expires){var f=new Date();f.setDate(f.getDate()+this.expires);b+="; expires="+f.toGMTString()}try{document.cookie=b+"; path=/"}catch(c){}},Get:function(a,d){if(!d){d={}}var g=new RegExp("(?:^|;\\s*)"+this.prefix+"\\."+a+"=([^;]*)(?:;|$)");var f;try{f=g.exec(document.cookie)}catch(c){}if(f&&f[1]!==""){var j=unescape(f[1]).split("&;");for(var e=0,b=j.length;e<b;e++){f=j[e].match(/([^:]+):(.*)/);var h=f[2].replace(/&&/g,"&");if(h==="true"){h=true}else{if(h==="false"){h=false}else{if(h.match(/^-?(\d+(\.\d+)?|\.\d+)$/)){h=parseFloat(h)}}}d[f[1]]=h}}return d}}};MathJax.Localization={locale:"en",directory:"[MathJax]/localization",strings:{ast:{menuTitle:"asturianu"},bg:{menuTitle:"\u0431\u044A\u043B\u0433\u0430\u0440\u0441\u043A\u0438"},bcc:{menuTitle:"\u0628\u0644\u0648\u0686\u06CC"},br:{menuTitle:"brezhoneg"},ca:{menuTitle:"catal\u00E0"},cdo:{menuTitle:"M\u00ECng-d\u0115\u0324ng-ng\u1E73\u0304"},cs:{menuTitle:"\u010De\u0161tina"},da:{menuTitle:"dansk"},de:{menuTitle:"Deutsch"},en:{menuTitle:"English",isLoaded:true},eo:{menuTitle:"Esperanto"},es:{menuTitle:"espa\u00F1ol"},fa:{menuTitle:"\u0641\u0627\u0631\u0633\u06CC"},fi:{menuTitle:"suomi"},fr:{menuTitle:"fran\u00E7ais"},gl:{menuTitle:"galego"},he:{menuTitle:"\u05E2\u05D1\u05E8\u05D9\u05EA"},ia:{menuTitle:"interlingua"},it:{menuTitle:"italiano"},ja:{menuTitle:"\u65E5\u672C\u8A9E"},kn:{menuTitle:"\u0C95\u0CA8\u0CCD\u0CA8\u0CA1"},ko:{menuTitle:"\uD55C\uAD6D\uC5B4"},lb:{menuTitle:"L\u00EBtzebuergesch"},lt:{menuTitle:"lietuvi\u0173"},mk:{menuTitle:"\u043C\u0430\u043A\u0435\u0434\u043E\u043D\u0441\u043A\u0438"},nl:{menuTitle:"Nederlands"},oc:{menuTitle:"occitan"},pl:{menuTitle:"polski"},pt:{menuTitle:"portugus\u00EA"},"pt-br":{menuTitle:"portugu\u00EAs do Brasil"},ru:{menuTitle:"\u0440\u0443\u0441\u0441\u043A\u0438\u0439"},sco:{menuTitle:"Scots"},scn:{menuTitle:"sicilianu"},sl:{menuTitle:"sloven\u0161\u010Dina"},sv:{menuTitle:"svenska"},tr:{menuTitle:"T\u00FCrk\u00E7e"},uk:{menuTitle:"\u0443\u043A\u0440\u0430\u0457\u043D\u0441\u044C\u043A\u0430"},vi:{menuTitle:"Ti\u1EBFng Vi\u1EC7t"},"zh-hans":{menuTitle:"\u4E2D\u6587\uFF08\u7B80\u4F53\uFF09"}},pattern:/%(\d+|\{\d+\}|\{[a-z]+:\%\d+(?:\|(?:%\{\d+\}|%.|[^\}])*)+\}|.)/g,SPLIT:("axb".split(/(x)/).length===3?function(a,b){return a.split(b)}:function(c,e){var a=[],b,d=0;e.lastIndex=0;while((b=e.exec(c))){a.push(c.substr(d,b.index-d));a.push.apply(a,b.slice(1));d=b.index+b[0].length}a.push(c.substr(d));return a}),_:function(b,a){if(a instanceof Array){return this.processSnippet(b,a)}return this.processString(this.lookupPhrase(b,a),[].slice.call(arguments,2))},processString:function(l,o,g){var j,e;for(j=0,e=o.length;j<e;j++){if(g&&o[j] instanceof Array){o[j]=this.processSnippet(g,o[j])}}var f=this.SPLIT(l,this.pattern);for(j=1,e=f.length;j<e;j+=2){var p=f[j].charAt(0);if(p>="0"&&p<="9"){f[j]=o[f[j]-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{if(p==="{"){p=f[j].substr(1);if(p>="0"&&p<="9"){f[j]=o[f[j].substr(1,f[j].length-2)-1];if(typeof f[j]==="number"){f[j]=this.number(f[j])}}else{var k=f[j].match(/^\{([a-z]+):%(\d+)\|(.*)\}$/);if(k){if(k[1]==="plural"){var d=o[k[2]-1];if(typeof d==="undefined"){f[j]="???"}else{d=this.plural(d)-1;var h=k[3].replace(/(^|[^%])(%%)*%\|/g,"$1$2%\uEFEF").split(/\|/);if(d>=0&&d<h.length){f[j]=this.processString(h[d].replace(/\uEFEF/g,"|"),o,g)}else{f[j]="???"}}}else{f[j]="%"+f[j]}}}}}if(f[j]==null){f[j]="???"}}if(!g){return f.join("")}var a=[],b="";for(j=0;j<e;j++){b+=f[j];j++;if(j<e){if(f[j] instanceof Array){a.push(b);a=a.concat(f[j]);b=""}else{b+=f[j]}}}if(b!==""){a.push(b)}return a},processSnippet:function(g,e){var c=[];for(var d=0,b=e.length;d<b;d++){if(e[d] instanceof Array){var f=e[d];if(typeof f[1]==="string"){var h=f[0];if(!(h instanceof Array)){h=[g,h]}var a=this.lookupPhrase(h,f[1]);c=c.concat(this.processMarkdown(a,f.slice(2),g))}else{if(f[1] instanceof Array){c=c.concat(this.processSnippet.apply(this,f))}else{if(f.length>=3){c.push([f[0],f[1],this.processSnippet(g,f[2])])}else{c.push(e[d])}}}}else{c.push(e[d])}}return c},markdownPattern:/(%.)|(\*{1,3})((?:%.|.)+?)\2|(`+)((?:%.|.)+?)\4|\[((?:%.|.)+?)\]\(([^\s\)]+)\)/,processMarkdown:function(b,h,d){var j=[],e;var c=b.split(this.markdownPattern);var g=c[0];for(var f=1,a=c.length;f<a;f+=8){if(c[f+1]){e=this.processString(c[f+2],h,d);if(!(e instanceof Array)){e=[e]}e=[["b","i","i"][c[f+1].length-1],{},e];if(c[f+1].length===3){e=["b",{},e]}}else{if(c[f+3]){e=this.processString(c[f+4].replace(/^\s/,"").replace(/\s$/,""),h,d);if(!(e instanceof Array)){e=[e]}e=["code",{},e]}else{if(c[f+5]){e=this.processString(c[f+5],h,d);if(!(e instanceof Array)){e=[e]}e=["a",{href:this.processString(c[f+6],h),target:"_blank"},e]}else{g+=c[f];e=null}}}if(e){j=this.concatString(j,g,h,d);j.push(e);g=""}if(c[f+7]!==""){g+=c[f+7]}}j=this.concatString(j,g,h,d);return j},concatString:function(a,c,b,d){if(c!=""){c=this.processString(c,b,d);if(!(c instanceof Array)){c=[c]}a=a.concat(c)}return a},lookupPhrase:function(f,a,d){if(!d){d="_"}if(f instanceof Array){d=(f[0]||"_");f=(f[1]||"")}var c=this.loadDomain(d);if(c){MathJax.Hub.RestartAfter(c)}var b=this.strings[this.locale];if(b){if(b.domains&&d in b.domains){var e=b.domains[d];if(e.strings&&f in e.strings){a=e.strings[f]}}}return a},loadFile:function(b,d,e){e=MathJax.Callback(e);b=(d.file||b);if(!b.match(/\.js$/)){b+=".js"}if(!b.match(/^([a-z]+:|\[MathJax\])/)){var a=(this.strings[this.locale].directory||this.directory+"/"+this.locale||"[MathJax]/localization/"+this.locale);b=a+"/"+b}var c=MathJax.Ajax.Require(b,function(){d.isLoaded=true;return e()});return(c.called?null:c)},loadDomain:function(c,e){var b,a=this.strings[this.locale];if(a){if(!a.isLoaded){b=this.loadFile(this.locale,a);if(b){return MathJax.Callback.Queue(b,["loadDomain",this,c]).Push(e||{})}}if(a.domains&&c in a.domains){var d=a.domains[c];if(!d.isLoaded){b=this.loadFile(c,d);if(b){return MathJax.Callback.Queue(b).Push(e)}}}}return MathJax.Callback(e)()},Try:function(a){a=MathJax.Callback(a);a.autoReset=true;try{a()}catch(b){if(!b.restart){throw b}MathJax.Callback.After(["Try",this,a],b.restart)}},resetLocale:function(a){if(!a){return}a=a.toLowerCase();while(!this.strings[a]){var c=a.lastIndexOf("-");if(c===-1){return}a=a.substring(0,c)}var b=this.strings[a].remap;this.locale=b?b:a},setLocale:function(a){this.resetLocale(a);if(MathJax.Menu){this.loadDomain("MathMenu")}},addTranslation:function(b,e,c){var d=this.strings[b],a=false;if(!d){d=this.strings[b]={};a=true}if(!d.domains){d.domains={}}if(e){if(!d.domains[e]){d.domains[e]={}}d=d.domains[e]}MathJax.Hub.Insert(d,c);if(a&&MathJax.Menu.menu){MathJax.Menu.CreateLocaleMenu()}},setCSS:function(b){var a=this.strings[this.locale];if(a){if(a.fontFamily){b.style.fontFamily=a.fontFamily}if(a.fontDirection){b.style.direction=a.fontDirection;if(a.fontDirection==="rtl"){b.style.textAlign="right"}}}return b},fontFamily:function(){var a=this.strings[this.locale];return(a?a.fontFamily:null)},fontDirection:function(){var a=this.strings[this.locale];return(a?a.fontDirection:null)},plural:function(b){var a=this.strings[this.locale];if(a&&a.plural){return a.plural(b)}if(b==1){return 1}return 2},number:function(b){var a=this.strings[this.locale];if(a&&a.number){return a.number(b)}return b}};MathJax.Message={ready:false,log:[{}],current:null,textNodeBug:(navigator.vendor==="Apple Computer, Inc."&&typeof navigator.vendorSub==="undefined")||(window.hasOwnProperty&&window.hasOwnProperty("konqueror")),styles:{"#MathJax_Message":{position:"fixed",left:"1px",bottom:"2px","background-color":"#E6E6E6",border:"1px solid #959595",margin:"0px",padding:"2px 8px","z-index":"102",color:"black","font-size":"80%",width:"auto","white-space":"nowrap"},"#MathJax_MSIE_Frame":{position:"absolute",top:0,left:0,width:"0px","z-index":101,border:"0px",margin:"0px",padding:"0px"}},browsers:{MSIE:function(a){MathJax.Message.msieFixedPositionBug=((document.documentMode||0)<7);if(MathJax.Message.msieFixedPositionBug){MathJax.Hub.config.styles["#MathJax_Message"].position="absolute"}MathJax.Message.quirks=(document.compatMode==="BackCompat")},Chrome:function(a){MathJax.Hub.config.styles["#MathJax_Message"].bottom="1.5em";MathJax.Hub.config.styles["#MathJax_Message"].left="1em"}},Init:function(a){if(a){this.ready=true}if(!document.body||!this.ready){return false}if(this.div&&this.div.parentNode==null){this.div=document.getElementById("MathJax_Message");if(this.div){this.text=this.div.firstChild}}if(!this.div){var b=document.body;if(this.msieFixedPositionBug&&window.attachEvent){b=this.frame=this.addDiv(document.body);b.removeAttribute("id");b.style.position="absolute";b.style.border=b.style.margin=b.style.padding="0px";b.style.zIndex="101";b.style.height="0px";b=this.addDiv(b);b.id="MathJax_MSIE_Frame";window.attachEvent("onscroll",this.MoveFrame);window.attachEvent("onresize",this.MoveFrame);this.MoveFrame()}this.div=this.addDiv(b);this.div.style.display="none";this.text=this.div.appendChild(document.createTextNode(""))}return true},addDiv:function(a){var b=document.createElement("div");b.id="MathJax_Message";if(a.firstChild){a.insertBefore(b,a.firstChild)}else{a.appendChild(b)}return b},MoveFrame:function(){var a=(MathJax.Message.quirks?document.body:document.documentElement);var b=MathJax.Message.frame;b.style.left=a.scrollLeft+"px";b.style.top=a.scrollTop+"px";b.style.width=a.clientWidth+"px";b=b.firstChild;b.style.height=a.clientHeight+"px"},localize:function(a){return MathJax.Localization._(a,a)},filterText:function(a,c,b){if(MathJax.Hub.config.messageStyle==="simple"){if(b==="LoadFile"){if(!this.loading){this.loading=this.localize("Loading")+" "}a=this.loading;this.loading+="."}else{if(b==="ProcessMath"){if(!this.processing){this.processing=this.localize("Processing")+" "}a=this.processing;this.processing+="."}else{if(b==="TypesetMath"){if(!this.typesetting){this.typesetting=this.localize("Typesetting")+" "}a=this.typesetting;this.typesetting+="."}}}}return a},Set:function(c,e,b){if(e==null){e=this.log.length;this.log[e]={}}var d="";if(c instanceof Array){d=c[0];if(d instanceof Array){d=d[1]}try{c=MathJax.Localization._.apply(MathJax.Localization,c)}catch(a){if(!a.restart){throw a}if(!a.restart.called){if(this.log[e].restarted==null){this.log[e].restarted=0}this.log[e].restarted++;delete this.log[e].cleared;MathJax.Callback.After(["Set",this,c,e,b],a.restart);return e}}}if(this.timer){clearTimeout(this.timer);delete this.timer}this.log[e].text=c;this.log[e].filteredText=c=this.filterText(c,e,d);if(typeof(this.log[e].next)==="undefined"){this.log[e].next=this.current;if(this.current!=null){this.log[this.current].prev=e}this.current=e}if(this.current===e&&MathJax.Hub.config.messageStyle!=="none"){if(this.Init()){if(this.textNodeBug){this.div.innerHTML=c}else{this.text.nodeValue=c}this.div.style.display="";if(this.status){window.status="";delete this.status}}else{window.status=c;this.status=true}}if(this.log[e].restarted){if(this.log[e].cleared){b=0}if(--this.log[e].restarted===0){delete this.log[e].cleared}}if(b){setTimeout(MathJax.Callback(["Clear",this,e]),b)}else{if(b==0){this.Clear(e,0)}}return e},Clear:function(b,a){if(this.log[b].prev!=null){this.log[this.log[b].prev].next=this.log[b].next}if(this.log[b].next!=null){this.log[this.log[b].next].prev=this.log[b].prev}if(this.current===b){this.current=this.log[b].next;if(this.text){if(this.div.parentNode==null){this.Init()}if(this.current==null){if(this.timer){clearTimeout(this.timer);delete this.timer}if(a==null){a=600}if(a===0){this.Remove()}else{this.timer=setTimeout(MathJax.Callback(["Remove",this]),a)}}else{if(MathJax.Hub.config.messageStyle!=="none"){if(this.textNodeBug){this.div.innerHTML=this.log[this.current].filteredText}else{this.text.nodeValue=this.log[this.current].filteredText}}}if(this.status){window.status="";delete this.status}}else{if(this.status){window.status=(this.current==null?"":this.log[this.current].text)}}}delete this.log[b].next;delete this.log[b].prev;delete this.log[b].filteredText;if(this.log[b].restarted){this.log[b].cleared=true}},Remove:function(){this.text.nodeValue="";this.div.style.display="none"},File:function(a){return this.Set(["LoadFile","Loading %1",a],null,null)},Log:function(){var b=[];for(var c=1,a=this.log.length;c<a;c++){b[c]=this.log[c].text}return b.join("\n")}};MathJax.Hub={config:{root:"",config:[],styleSheets:[],styles:{".MathJax_Preview":{color:"#888"}},jax:[],extensions:[],preJax:null,postJax:null,displayAlign:"center",displayIndent:"0",preRemoveClass:"MathJax_Preview",showProcessingMessages:true,messageStyle:"normal",delayStartupUntil:"none",skipStartupTypeset:false,elements:[],positionToHash:true,showMathMenu:true,showMathMenuMSIE:true,menuSettings:{zoom:"None",CTRL:false,ALT:false,CMD:false,Shift:false,discoverable:false,zscale:"200%",renderer:"",font:"Auto",context:"MathJax",locale:"en",mpContext:false,mpMouse:false,texHints:true,semantics:false},errorSettings:{message:["[",["MathProcessingError","Math Processing Error"],"]"],style:{color:"#CC0000","font-style":"italic"}},ignoreMMLattributes:{}},preProcessors:MathJax.Callback.Hooks(true),inputJax:{},outputJax:{order:{}},processSectionDelay:50,processUpdateTime:250,processUpdateDelay:10,signal:MathJax.Callback.Signal("Hub"),Config:function(a){this.Insert(this.config,a);if(this.config.Augment){this.Augment(this.config.Augment)}},CombineConfig:function(c,f){var b=this.config,g,e;c=c.split(/\./);for(var d=0,a=c.length;d<a;d++){g=c[d];if(!b[g]){b[g]={}}e=b;b=b[g]}e[g]=b=this.Insert(f,b);return b},Register:{PreProcessor:function(){return MathJax.Hub.preProcessors.Add.apply(MathJax.Hub.preProcessors,arguments)},MessageHook:function(){return MathJax.Hub.signal.MessageHook.apply(MathJax.Hub.signal,arguments)},StartupHook:function(){return MathJax.Hub.Startup.signal.MessageHook.apply(MathJax.Hub.Startup.signal,arguments)},LoadHook:function(){return MathJax.Ajax.LoadHook.apply(MathJax.Ajax,arguments)}},UnRegister:{PreProcessor:function(a){MathJax.Hub.preProcessors.Remove(a)},MessageHook:function(a){MathJax.Hub.signal.RemoveHook(a)},StartupHook:function(a){MathJax.Hub.Startup.signal.RemoveHook(a)},LoadHook:function(a){MathJax.Ajax.removeHook(a)}},getAllJax:function(e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax){c.push(b[d].MathJax.elementJax)}}return c},getJaxByType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].MathJax.elementJax.mimeType===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxByInputType:function(f,e){var c=[],b=this.elementScripts(e);for(var d=0,a=b.length;d<a;d++){if(b[d].MathJax&&b[d].MathJax.elementJax&&b[d].type&&b[d].type.replace(/ *;(.|\s)*/,"")===f){c.push(b[d].MathJax.elementJax)}}return c},getJaxFor:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(a&&a.MathJax){return a.MathJax.elementJax}if(this.isMathJaxNode(a)){if(!a.isMathJax){a=a.firstChild}while(a&&!a.jaxID){a=a.parentNode}if(a){return MathJax.OutputJax[a.jaxID].getJaxFromMath(a)}}return null},isJax:function(a){if(typeof(a)==="string"){a=document.getElementById(a)}if(this.isMathJaxNode(a)){return 1}if(a&&(a.tagName||"").toLowerCase()==="script"){if(a.MathJax){return(a.MathJax.state===MathJax.ElementJax.STATE.PROCESSED?1:-1)}if(a.type&&this.inputJax[a.type.replace(/ *;(.|\s)*/,"")]){return -1}}return 0},isMathJaxNode:function(a){return !!a&&(a.isMathJax||(a.className||"")==="MathJax_MathML")},setRenderer:function(d,c){if(!d){return}if(!MathJax.OutputJax[d]){this.config.menuSettings.renderer="";var b="[MathJax]/jax/output/"+d+"/config.js";return MathJax.Ajax.Require(b,["setRenderer",this,d,c])}else{this.config.menuSettings.renderer=d;if(c==null){c="jax/mml"}var a=this.outputJax;if(a[c]&&a[c].length){if(d!==a[c][0].id){a[c].unshift(MathJax.OutputJax[d]);return this.signal.Post(["Renderer Selected",d])}}return null}},Queue:function(){return this.queue.Push.apply(this.queue,arguments)},Typeset:function(c,d){if(!MathJax.isReady){return null}var b=this.elementCallback(c,d);if(b.count){var a=MathJax.Callback.Queue(["PreProcess",this,b.elements],["Process",this,b.elements])}return a.Push(b.callback)},PreProcess:function(e,g){var c=this.elementCallback(e,g);var b=MathJax.Callback.Queue();if(c.count){var f=(c.count===1?[c.elements]:c.elements);b.Push(["Post",this.signal,["Begin PreProcess",c.elements]]);for(var d=0,a=f.length;d<a;d++){if(f[d]){b.Push(["Execute",this.preProcessors,f[d]])}}b.Push(["Post",this.signal,["End PreProcess",c.elements]])}return b.Push(c.callback)},Process:function(a,b){return this.takeAction("Process",a,b)},Update:function(a,b){return this.takeAction("Update",a,b)},Reprocess:function(a,b){return this.takeAction("Reprocess",a,b)},Rerender:function(a,b){return this.takeAction("Rerender",a,b)},takeAction:function(g,d,h){var c=this.elementCallback(d,h);var f=c.elements;var a=MathJax.Callback.Queue(["Clear",this.signal]);var e={scripts:[],start:new Date().getTime(),i:0,j:0,jax:{},jaxIDs:[]};if(c.count){var b=["Delay",MathJax.Callback,this.processSectionDelay];if(!b[2]){b={}}a.Push(["Post",this.signal,["Begin "+g,f]],["Post",this.signal,["Begin Math",f,g]],["prepareScripts",this,g,f,e],["Post",this.signal,["Begin Math Input",f,g]],["processInput",this,e],["Post",this.signal,["End Math Input",f,g]],b,["prepareOutput",this,e,"preProcess"],b,["Post",this.signal,["Begin Math Output",f,g]],["processOutput",this,e],["Post",this.signal,["End Math Output",f,g]],b,["prepareOutput",this,e,"postProcess"],b,["Post",this.signal,["End Math",f,g]],["Post",this.signal,["End "+g,f]])}return a.Push(c.callback)},scriptAction:{Process:function(a){},Update:function(b){var a=b.MathJax.elementJax;if(a&&a.needsUpdate()){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}else{b.MathJax.state=a.STATE.PROCESSED}},Reprocess:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.UPDATE}},Rerender:function(b){var a=b.MathJax.elementJax;if(a){a.Remove(true);b.MathJax.state=a.STATE.OUTPUT}}},prepareScripts:function(h,e,g){if(arguments.callee.disabled){return}var b=this.elementScripts(e);var f=MathJax.ElementJax.STATE;for(var d=0,a=b.length;d<a;d++){var c=b[d];if(c.type&&this.inputJax[c.type.replace(/ *;(.|\n)*/,"")]){if(c.MathJax){if(c.MathJax.elementJax&&c.MathJax.elementJax.hover){MathJax.Extension.MathEvents.Hover.ClearHover(c.MathJax.elementJax)}if(c.MathJax.state!==f.PENDING){this.scriptAction[h](c)}}if(!c.MathJax){c.MathJax={state:f.PENDING}}if(c.MathJax.state!==f.PROCESSED){g.scripts.push(c)}}}},checkScriptSiblings:function(a){if(a.MathJax.checked){return}var b=this.config,f=a.previousSibling;if(f&&f.nodeName==="#text"){var d,e,c=a.nextSibling;if(c&&c.nodeName!=="#text"){c=null}if(b.preJax){if(typeof(b.preJax)==="string"){b.preJax=new RegExp(b.preJax+"$")}d=f.nodeValue.match(b.preJax)}if(b.postJax&&c){if(typeof(b.postJax)==="string"){b.postJax=new RegExp("^"+b.postJax)}e=c.nodeValue.match(b.postJax)}if(d&&(!b.postJax||e)){f.nodeValue=f.nodeValue.replace(b.preJax,(d.length>1?d[1]:""));f=null}if(e&&(!b.preJax||d)){c.nodeValue=c.nodeValue.replace(b.postJax,(e.length>1?e[1]:""))}if(f&&!f.nodeValue.match(/\S/)){f=f.previousSibling}}if(b.preRemoveClass&&f&&f.className===b.preRemoveClass){a.MathJax.preview=f}a.MathJax.checked=1},processInput:function(a){var b,i=MathJax.ElementJax.STATE;var h,e,d=a.scripts.length;try{while(a.i<d){h=a.scripts[a.i];if(!h){a.i++;continue}e=h.previousSibling;if(e&&e.className==="MathJax_Error"){e.parentNode.removeChild(e)}if(!h.MathJax||h.MathJax.state===i.PROCESSED){a.i++;continue}if(!h.MathJax.elementJax||h.MathJax.state===i.UPDATE){this.checkScriptSiblings(h);var g=h.type.replace(/ *;(.|\s)*/,"");var j=this.inputJax[g];b=j.Process(h,a);if(typeof b==="function"){if(b.called){continue}this.RestartAfter(b)}b=b.Attach(h,j.id);this.saveScript(b,a,h,i);this.postInputHooks.Execute(b,j.id,h)}else{if(h.MathJax.state===i.OUTPUT){this.saveScript(h.MathJax.elementJax,a,h,i)}}a.i++;var c=new Date().getTime();if(c-a.start>this.processUpdateTime&&a.i<a.scripts.length){a.start=c;this.RestartAfter(MathJax.Callback.Delay(1))}}}catch(f){return this.processError(f,a,"Input")}if(a.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["ProcessMath","Processing math: %1%%",100],0)}a.start=new Date().getTime();a.i=a.j=0;return null},postInputHooks:MathJax.Callback.Hooks(true),saveScript:function(a,d,b,c){if(!this.outputJax[a.mimeType]){b.MathJax.state=c.UPDATE;throw Error("No output jax registered for "+a.mimeType)}a.outputJax=this.outputJax[a.mimeType][0].id;if(!d.jax[a.outputJax]){if(d.jaxIDs.length===0){d.jax[a.outputJax]=d.scripts}else{if(d.jaxIDs.length===1){d.jax[d.jaxIDs[0]]=d.scripts.slice(0,d.i)}d.jax[a.outputJax]=[]}d.jaxIDs.push(a.outputJax)}if(d.jaxIDs.length>1){d.jax[a.outputJax].push(b)}b.MathJax.state=c.OUTPUT},prepareOutput:function(c,f){while(c.j<c.jaxIDs.length){var e=c.jaxIDs[c.j],d=MathJax.OutputJax[e];if(d[f]){try{var a=d[f](c);if(typeof a==="function"){if(a.called){continue}this.RestartAfter(a)}}catch(b){if(!b.restart){MathJax.Message.Set(["PrepError","Error preparing %1 output (%2)",e,f],null,600);MathJax.Hub.lastPrepError=b;c.j++}return MathJax.Callback.After(["prepareOutput",this,c,f],b.restart)}}c.j++}return null},processOutput:function(h){var b,g=MathJax.ElementJax.STATE,d,a=h.scripts.length;try{while(h.i<a){d=h.scripts[h.i];if(!d||!d.MathJax||d.MathJax.error){h.i++;continue}var c=d.MathJax.elementJax;if(!c){h.i++;continue}b=MathJax.OutputJax[c.outputJax].Process(d,h);if(b!==false){d.MathJax.state=g.PROCESSED;if(d.MathJax.preview){d.MathJax.preview.innerHTML=""}this.signal.Post(["New Math",c.inputID])}h.i++;var e=new Date().getTime();if(e-h.start>this.processUpdateTime&&h.i<h.scripts.length){h.start=e;this.RestartAfter(MathJax.Callback.Delay(this.processUpdateDelay))}}}catch(f){return this.processError(f,h,"Output")}if(h.scripts.length&&this.config.showProcessingMessages){MathJax.Message.Set(["TypesetMath","Typesetting math: %1%%",100],0);MathJax.Message.Clear(0)}h.i=h.j=0;return null},processMessage:function(d,b){var a=Math.floor(d.i/(d.scripts.length)*100);var c=(b==="Output"?["TypesetMath","Typesetting math: %1%%"]:["ProcessMath","Processing math: %1%%"]);if(this.config.showProcessingMessages){MathJax.Message.Set(c.concat(a),0)}},processError:function(b,c,a){if(!b.restart){if(!this.config.errorSettings.message){throw b}this.formatError(c.scripts[c.i],b);c.i++}this.processMessage(c,a);return MathJax.Callback.After(["process"+a,this,c],b.restart)},formatError:function(b,f){var h=function(l,k,j,i){return MathJax.Localization._(l,k,j,i)};var e=h("ErrorMessage","Error: %1",f.message)+"\n";if(f.sourceURL||f.fileName){e+="\n"+h("ErrorFile","file: %1",f.sourceURL||f.fileName)}if(f.line||f.lineNumber){e+="\n"+h("ErrorLine","line: %1",f.line||f.lineNumber)}e+="\n\n"+h("ErrorTips","Debugging tips: use %1, inspect %2 in the browser console","'unpacked/MathJax.js'","'MathJax.Hub.lastError'");b.MathJax.error=MathJax.OutputJax.Error.Jax(e,b);var g=this.config.errorSettings;var a=h(g.messageId,g.message);var c=MathJax.HTML.Element("span",{className:"MathJax_Error",jaxID:"Error",isMathJax:true,id:b.MathJax.error.inputID+"-Frame"},a);if(MathJax.Extension.MathEvents){var d=MathJax.Extension.MathEvents.Event;c.oncontextmenu=d.Menu;c.onmousedown=d.Mousedown;c.onkeydown=d.Keydown;c.tabIndex=0}else{MathJax.Ajax.Require("[MathJax]/extensions/MathEvents.js",function(){var i=MathJax.Extension.MathEvents.Event;c.oncontextmenu=i.Menu;c.onmousedown=i.Mousedown;c.keydown=i.Keydown;c.tabIndex=0})}b.parentNode.insertBefore(c,b);if(b.MathJax.preview){b.MathJax.preview.innerHTML=""}this.lastError=f;this.signal.Post(["Math Processing Error",b,f])},RestartAfter:function(a){throw this.Insert(Error("restart"),{restart:MathJax.Callback(a)})},elementCallback:function(c,f){if(f==null&&(c instanceof Array||typeof c==="function")){try{MathJax.Callback(c);f=c;c=null}catch(d){}}if(c==null){c=this.config.elements||[]}if(this.isHTMLCollection(c)){c=this.HTMLCollection2Array(c)}if(!(c instanceof Array)){c=[c]}c=[].concat(c);for(var b=0,a=c.length;b<a;b++){if(typeof(c[b])==="string"){c[b]=document.getElementById(c[b])}}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(c.length==0){c.push(document.body)}if(!f){f={}}return{count:c.length,elements:(c.length===1?c[0]:c),callback:f}},elementScripts:function(e){var b=[];if(e instanceof Array||this.isHTMLCollection(e)){for(var d=0,a=e.length;d<a;d++){var f=0;for(var c=0;c<d&&!f;c++){f=e[c].contains(e[d])}if(!f){b.push.apply(b,this.elementScripts(e[d]))}}return b}if(typeof(e)==="string"){e=document.getElementById(e)}if(!document.body){document.body=document.getElementsByTagName("body")[0]}if(e==null){e=document.body}if(e.tagName!=null&&e.tagName.toLowerCase()==="script"){return[e]}b=e.getElementsByTagName("script");if(this.msieHTMLCollectionBug){b=this.HTMLCollection2Array(b)}return b},isHTMLCollection:function(a){return("HTMLCollection" in window&&typeof(a)==="object"&&a instanceof HTMLCollection)},HTMLCollection2Array:function(c){if(!this.msieHTMLCollectionBug){return[].slice.call(c)}var b=[];for(var d=0,a=c.length;d<a;d++){b[d]=c[d]}return b},Insert:function(c,a){for(var b in a){if(a.hasOwnProperty(b)){if(typeof a[b]==="object"&&!(a[b] instanceof Array)&&(typeof c[b]==="object"||typeof c[b]==="function")){this.Insert(c[b],a[b])}else{c[b]=a[b]}}}return c},SplitList:("trim" in String.prototype?function(a){return a.trim().split(/\s+/)}:function(a){return a.replace(/^\s+/,"").replace(/\s+$/,"").split(/\s+/)})};MathJax.Hub.Insert(MathJax.Hub.config.styles,MathJax.Message.styles);MathJax.Hub.Insert(MathJax.Hub.config.styles,{".MathJax_Error":MathJax.Hub.config.errorSettings.style});MathJax.Extension={};MathJax.Hub.Configured=MathJax.Callback({});MathJax.Hub.Startup={script:"",queue:MathJax.Callback.Queue(),signal:MathJax.Callback.Signal("Startup"),params:{},Config:function(){this.queue.Push(["Post",this.signal,"Begin Config"]);if(this.params.locale){MathJax.Localization.resetLocale(this.params.locale);MathJax.Hub.config.menuSettings.locale=this.params.locale}if(this.params.config){var c=this.params.config.split(/,/);for(var b=0,a=c.length;b<a;b++){if(!c[b].match(/\.js$/)){c[b]+=".js"}this.queue.Push(["Require",MathJax.Ajax,this.URL("config",c[b])])}}this.queue.Push(["Config",MathJax.Hub,MathJax.AuthorConfig]);if(this.script.match(/\S/)){this.queue.Push(this.script+";\n1;")}this.queue.Push(["ConfigDelay",this],["ConfigBlocks",this],[function(d){return d.loadArray(MathJax.Hub.config.config,"config",null,true)},this],["Post",this.signal,"End Config"])},ConfigDelay:function(){var a=this.params.delayStartupUntil||MathJax.Hub.config.delayStartupUntil;if(a==="onload"){return this.onload}if(a==="configured"){return MathJax.Hub.Configured}return a},ConfigBlocks:function(){var c=document.getElementsByTagName("script");var f=null,b=MathJax.Callback.Queue();for(var d=0,a=c.length;d<a;d++){var e=String(c[d].type).replace(/ /g,"");if(e.match(/^text\/x-mathjax-config(;.*)?$/)&&!e.match(/;executed=true/)){c[d].type+=";executed=true";f=b.Push(c[d].innerHTML+";\n1;")}}return f},Cookie:function(){return this.queue.Push(["Post",this.signal,"Begin Cookie"],["Get",MathJax.HTML.Cookie,"menu",MathJax.Hub.config.menuSettings],[function(e){var d=e.menuSettings;if(d.locale){MathJax.Localization.resetLocale(d.locale)}var g=e.menuSettings.renderer,b=e.jax;if(g){var c="output/"+g;b.sort();for(var f=0,a=b.length;f<a;f++){if(b[f].substr(0,7)==="output/"){break}}if(f==a-1){b.pop()}else{while(f<a){if(b[f]===c){b.splice(f,1);break}f++}}b.unshift(c)}if(d.CHTMLpreview!=null){if(d.FastPreview==null){d.FastPreview=d.CHTMLpreview}delete d.CHTMLpreview}if(d.FastPreview&&!MathJax.Extension["fast-preview"]){MathJax.Hub.config.extensions.push("fast-preview.js")}if(e.menuSettings.assistiveMML&&!MathJax.Extension.AssistiveMML){MathJax.Hub.config.extensions.push("AssistiveMML.js")}},MathJax.Hub.config],["Post",this.signal,"End Cookie"])},Styles:function(){return this.queue.Push(["Post",this.signal,"Begin Styles"],["loadArray",this,MathJax.Hub.config.styleSheets,"config"],["Styles",MathJax.Ajax,MathJax.Hub.config.styles],["Post",this.signal,"End Styles"])},Jax:function(){var f=MathJax.Hub.config,c=MathJax.Hub.outputJax;for(var g=0,b=f.jax.length,d=0;g<b;g++){var e=f.jax[g].substr(7);if(f.jax[g].substr(0,7)==="output/"&&c.order[e]==null){c.order[e]=d;d++}}var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Jax"],["loadArray",this,f.jax,"jax","config.js"],["Post",this.signal,"End Jax"])},Extensions:function(){var a=MathJax.Callback.Queue();return a.Push(["Post",this.signal,"Begin Extensions"],["loadArray",this,MathJax.Hub.config.extensions,"extensions"],["Post",this.signal,"End Extensions"])},Message:function(){MathJax.Message.Init(true)},Menu:function(){var b=MathJax.Hub.config.menuSettings,a=MathJax.Hub.outputJax,d;for(var c in a){if(a.hasOwnProperty(c)){if(a[c].length){d=a[c];break}}}if(d&&d.length){if(b.renderer&&b.renderer!==d[0].id){d.unshift(MathJax.OutputJax[b.renderer])}b.renderer=d[0].id}},Hash:function(){if(MathJax.Hub.config.positionToHash&&document.location.hash&&document.body&&document.body.scrollIntoView){var d=document.location.hash.substr(1);var f=document.getElementById(d);if(!f){var c=document.getElementsByTagName("a");for(var e=0,b=c.length;e<b;e++){if(c[e].name===d){f=c[e];break}}}if(f){while(!f.scrollIntoView){f=f.parentNode}f=this.HashCheck(f);if(f&&f.scrollIntoView){setTimeout(function(){f.scrollIntoView(true)},1)}}}},HashCheck:function(b){var a=MathJax.Hub.getJaxFor(b);if(a&&MathJax.OutputJax[a.outputJax].hashCheck){b=MathJax.OutputJax[a.outputJax].hashCheck(b)}return b},MenuZoom:function(){if(MathJax.Hub.config.showMathMenu){if(!MathJax.Extension.MathMenu){setTimeout(function(){MathJax.Callback.Queue(["Require",MathJax.Ajax,"[MathJax]/extensions/MathMenu.js",{}],["loadDomain",MathJax.Localization,"MathMenu"])},1000)}else{setTimeout(MathJax.Callback(["loadDomain",MathJax.Localization,"MathMenu"]),1000)}if(!MathJax.Extension.MathZoom){setTimeout(MathJax.Callback(["Require",MathJax.Ajax,"[MathJax]/extensions/MathZoom.js",{}]),2000)}}},onLoad:function(){var a=this.onload=MathJax.Callback(function(){MathJax.Hub.Startup.signal.Post("onLoad")});if(document.body&&document.readyState){if(MathJax.Hub.Browser.isMSIE){if(document.readyState==="complete"){return[a]}}else{if(document.readyState!=="loading"){return[a]}}}if(window.addEventListener){window.addEventListener("load",a,false);if(!this.params.noDOMContentEvent){window.addEventListener("DOMContentLoaded",a,false)}}else{if(window.attachEvent){window.attachEvent("onload",a)}else{window.onload=a}}return a},Typeset:function(a,b){if(MathJax.Hub.config.skipStartupTypeset){return function(){}}return this.queue.Push(["Post",this.signal,"Begin Typeset"],["Typeset",MathJax.Hub,a,b],["Post",this.signal,"End Typeset"])},URL:function(b,a){if(!a.match(/^([a-z]+:\/\/|\[|\/)/)){a="[MathJax]/"+b+"/"+a}return a},loadArray:function(b,f,c,a){if(b){if(!(b instanceof Array)){b=[b]}if(b.length){var h=MathJax.Callback.Queue(),j={},e;for(var g=0,d=b.length;g<d;g++){e=this.URL(f,b[g]);if(c){e+="/"+c}if(a){h.Push(["Require",MathJax.Ajax,e,j])}else{h.Push(MathJax.Ajax.Require(e,j))}}return h.Push({})}}return null}};(function(d){var b=window[d],e="["+d+"]";var c=b.Hub,a=b.Ajax,f=b.Callback;var g=MathJax.Object.Subclass({JAXFILE:"jax.js",require:null,config:{},Init:function(i,h){if(arguments.length===0){return this}return(this.constructor.Subclass(i,h))()},Augment:function(k,j){var i=this.constructor,h={};if(k!=null){for(var l in k){if(k.hasOwnProperty(l)){if(typeof k[l]==="function"){i.protoFunction(l,k[l])}else{h[l]=k[l]}}}if(k.toString!==i.prototype.toString&&k.toString!=={}.toString){i.protoFunction("toString",k.toString)}}c.Insert(i.prototype,h);i.Augment(null,j);return this},Translate:function(h,i){throw Error(this.directory+"/"+this.JAXFILE+" failed to define the Translate() method")},Register:function(h){},Config:function(){this.config=c.CombineConfig(this.id,this.config);if(this.config.Augment){this.Augment(this.config.Augment)}},Startup:function(){},loadComplete:function(i){if(i==="config.js"){return a.loadComplete(this.directory+"/"+i)}else{var h=f.Queue();h.Push(c.Register.StartupHook("End Config",{}),["Post",c.Startup.signal,this.id+" Jax Config"],["Config",this],["Post",c.Startup.signal,this.id+" Jax Require"],[function(j){return MathJax.Hub.Startup.loadArray(j.require,this.directory)},this],[function(j,k){return MathJax.Hub.Startup.loadArray(j.extensions,"extensions/"+k)},this.config||{},this.id],["Post",c.Startup.signal,this.id+" Jax Startup"],["Startup",this],["Post",c.Startup.signal,this.id+" Jax Ready"]);if(this.copyTranslate){h.Push([function(j){j.preProcess=j.preTranslate;j.Process=j.Translate;j.postProcess=j.postTranslate},this.constructor.prototype])}return h.Push(["loadComplete",a,this.directory+"/"+i])}}},{id:"Jax",version:"2.6.0",directory:e+"/jax",extensionDir:e+"/extensions"});b.InputJax=g.Subclass({elementJax:"mml",sourceMenuTitle:["Original","Original Form"],copyTranslate:true,Process:function(l,q){var j=f.Queue(),o;var k=this.elementJax;if(!(k instanceof Array)){k=[k]}for(var n=0,h=k.length;n<h;n++){o=b.ElementJax.directory+"/"+k[n]+"/"+this.JAXFILE;if(!this.require){this.require=[]}else{if(!(this.require instanceof Array)){this.require=[this.require]}}this.require.push(o);j.Push(a.Require(o))}o=this.directory+"/"+this.JAXFILE;var p=j.Push(a.Require(o));if(!p.called){this.constructor.prototype.Process=function(){if(!p.called){return p}throw Error(o+" failed to load properly")}}k=c.outputJax["jax/"+k[0]];if(k){j.Push(a.Require(k[0].directory+"/"+this.JAXFILE))}return j.Push({})},needsUpdate:function(h){var i=h.SourceElement();return(h.originalText!==b.HTML.getScript(i))},Register:function(h){if(!c.inputJax){c.inputJax={}}c.inputJax[h]=this}},{id:"InputJax",version:"2.6.0",directory:g.directory+"/input",extensionDir:g.extensionDir});b.OutputJax=g.Subclass({copyTranslate:true,preProcess:function(j){var i,h=this.directory+"/"+this.JAXFILE;this.constructor.prototype.preProcess=function(k){if(!i.called){return i}throw Error(h+" failed to load properly")};i=a.Require(h);return i},Register:function(i){var h=c.outputJax;if(!h[i]){h[i]=[]}if(h[i].length&&(this.id===c.config.menuSettings.renderer||(h.order[this.id]||0)<(h.order[h[i][0].id]||0))){h[i].unshift(this)}else{h[i].push(this)}if(!this.require){this.require=[]}else{if(!(this.require instanceof Array)){this.require=[this.require]}}this.require.push(b.ElementJax.directory+"/"+(i.split(/\//)[1])+"/"+this.JAXFILE)},Remove:function(h){}},{id:"OutputJax",version:"2.6.0",directory:g.directory+"/output",extensionDir:g.extensionDir,fontDir:e+(b.isPacked?"":"/..")+"/fonts",imageDir:e+(b.isPacked?"":"/..")+"/images"});b.ElementJax=g.Subclass({Init:function(i,h){return this.constructor.Subclass(i,h)},inputJax:null,outputJax:null,inputID:null,originalText:"",mimeType:"",sourceMenuTitle:["MathMLcode","MathML Code"],Text:function(i,j){var h=this.SourceElement();b.HTML.setScript(h,i);h.MathJax.state=this.STATE.UPDATE;return c.Update(h,j)},Reprocess:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.UPDATE;return c.Reprocess(h,i)},Update:function(h){return this.Rerender(h)},Rerender:function(i){var h=this.SourceElement();h.MathJax.state=this.STATE.OUTPUT;return c.Process(h,i)},Remove:function(h){if(this.hover){this.hover.clear(this)}b.OutputJax[this.outputJax].Remove(this);if(!h){c.signal.Post(["Remove Math",this.inputID]);this.Detach()}},needsUpdate:function(){return b.InputJax[this.inputJax].needsUpdate(this)},SourceElement:function(){return document.getElementById(this.inputID)},Attach:function(i,j){var h=i.MathJax.elementJax;if(i.MathJax.state===this.STATE.UPDATE){h.Clone(this)}else{h=i.MathJax.elementJax=this;if(i.id){this.inputID=i.id}else{i.id=this.inputID=b.ElementJax.GetID();this.newID=1}}h.originalText=b.HTML.getScript(i);h.inputJax=j;if(h.root){h.root.inputID=h.inputID}return h},Detach:function(){var h=this.SourceElement();if(!h){return}try{delete h.MathJax}catch(i){h.MathJax=null}if(this.newID){h.id=""}},Clone:function(h){var i;for(i in this){if(!this.hasOwnProperty(i)){continue}if(typeof(h[i])==="undefined"&&i!=="newID"){delete this[i]}}for(i in h){if(!h.hasOwnProperty(i)){continue}if(typeof(this[i])==="undefined"||(this[i]!==h[i]&&i!=="inputID")){this[i]=h[i]}}}},{id:"ElementJax",version:"2.6.0",directory:g.directory+"/element",extensionDir:g.extensionDir,ID:0,STATE:{PENDING:1,PROCESSED:2,UPDATE:3,OUTPUT:4},GetID:function(){this.ID++;return"MathJax-Element-"+this.ID},Subclass:function(){var h=g.Subclass.apply(this,arguments);h.loadComplete=this.prototype.loadComplete;return h}});b.ElementJax.prototype.STATE=b.ElementJax.STATE;b.OutputJax.Error={id:"Error",version:"2.6.0",config:{},errors:0,ContextMenu:function(){return b.Extension.MathEvents.Event.ContextMenu.apply(b.Extension.MathEvents.Event,arguments)},Mousedown:function(){return b.Extension.MathEvents.Event.AltContextMenu.apply(b.Extension.MathEvents.Event,arguments)},getJaxFromMath:function(h){return(h.nextSibling.MathJax||{}).error},Jax:function(j,i){var h=MathJax.Hub.inputJax[i.type.replace(/ *;(.|\s)*/,"")];this.errors++;return{inputJax:(h||{id:"Error"}).id,outputJax:"Error",inputID:"MathJax-Error-"+this.errors,sourceMenuTitle:["ErrorMessage","Error Message"],sourceMenuFormat:"Error",originalText:MathJax.HTML.getScript(i),errorText:j}}};b.InputJax.Error={id:"Error",version:"2.6.0",config:{},sourceMenuTitle:["Original","Original Form"]}})("MathJax");(function(o){var h=window[o];if(!h){h=window[o]={}}var d=h.Hub;var s=d.Startup;var w=d.config;var g=document.head||(document.getElementsByTagName("head")[0]);if(!g){g=document.childNodes[0]}var b=(document.documentElement||document).getElementsByTagName("script");if(b.length===0&&g.namespaceURI){b=document.getElementsByTagNameNS(g.namespaceURI,"script")}var f=new RegExp("(^|/)"+o+"\\.js(\\?.*)?$");for(var q=b.length-1;q>=0;q--){if((b[q].src||"").match(f)){s.script=b[q].innerHTML;if(RegExp.$2){var t=RegExp.$2.substr(1).split(/\&/);for(var p=0,l=t.length;p<l;p++){var n=t[p].match(/(.*)=(.*)/);if(n){s.params[unescape(n[1])]=unescape(n[2])}}}w.root=b[q].src.replace(/(^|\/)[^\/]*(\?.*)?$/,"").replace(/^(https?:\/\/cdn.mathjax.org\/mathjax\/)(latest)/,"$1"+h.version.split(/\./).slice(0,2).join(".")+"-$2");h.Ajax.config.root=w.root;break}}var k=navigator.userAgent;var a={isMac:(navigator.platform.substr(0,3)==="Mac"),isPC:(navigator.platform.substr(0,3)==="Win"),isMSIE:("ActiveXObject" in window&&"clipboardData" in window),isEdge:("MSGestureEvent" in window&&"chrome" in window&&window.chrome.loadTimes==null),isFirefox:(!!k.match(/Gecko\//)&&!k.match(/like Gecko/)),isSafari:(!!k.match(/ (Apple)?WebKit\//)&&!k.match(/ like iPhone /)&&(!window.chrome||window.chrome.app==null)),isChrome:("chrome" in window&&window.chrome.loadTimes!=null),isOpera:("opera" in window&&window.opera.version!=null),isKonqueror:("konqueror" in window&&navigator.vendor=="KDE"),versionAtLeast:function(y){var x=(this.version).split(".");y=(new String(y)).split(".");for(var z=0,j=y.length;z<j;z++){if(x[z]!=y[z]){return parseInt(x[z]||"0")>=parseInt(y[z])}}return true},Select:function(j){var i=j[d.Browser];if(i){return i(d.Browser)}return null}};var e=k.replace(/^Mozilla\/(\d+\.)+\d+ /,"").replace(/[a-z][-a-z0-9._: ]+\/\d+[^ ]*-[^ ]*\.([a-z][a-z])?\d+ /i,"").replace(/Gentoo |Ubuntu\/(\d+\.)*\d+ (\([^)]*\) )?/,"");d.Browser=d.Insert(d.Insert(new String("Unknown"),{version:"0.0"}),a);for(var v in a){if(a.hasOwnProperty(v)){if(a[v]&&v.substr(0,2)==="is"){v=v.slice(2);if(v==="Mac"||v==="PC"){continue}d.Browser=d.Insert(new String(v),a);var r=new RegExp(".*(Version/| Trident/.*; rv:)((?:\\d+\\.)+\\d+)|.*("+v+")"+(v=="MSIE"?" ":"/")+"((?:\\d+\\.)*\\d+)|(?:^|\\(| )([a-z][-a-z0-9._: ]+|(?:Apple)?WebKit)/((?:\\d+\\.)+\\d+)");var u=r.exec(e)||["","","","unknown","0.0"];d.Browser.name=(u[1]!=""?v:(u[3]||u[5]));d.Browser.version=u[2]||u[4]||u[6];break}}}try{d.Browser.Select({Safari:function(j){var i=parseInt((String(j.version).split("."))[0]);if(i>85){j.webkit=j.version}if(i>=538){j.version="8.0"}else{if(i>=537){j.version="7.0"}else{if(i>=536){j.version="6.0"}else{if(i>=534){j.version="5.1"}else{if(i>=533){j.version="5.0"}else{if(i>=526){j.version="4.0"}else{if(i>=525){j.version="3.1"}else{if(i>500){j.version="3.0"}else{if(i>400){j.version="2.0"}else{if(i>85){j.version="1.0"}}}}}}}}}}j.webkit=(navigator.appVersion.match(/WebKit\/(\d+)\./))[1];j.isMobile=(navigator.appVersion.match(/Mobile/i)!=null);j.noContextMenu=j.isMobile},Firefox:function(j){if((j.version==="0.0"||k.match(/Firefox/)==null)&&navigator.product==="Gecko"){var m=k.match(/[\/ ]rv:(\d+\.\d.*?)[\) ]/);if(m){j.version=m[1]}else{var i=(navigator.buildID||navigator.productSub||"0").substr(0,8);if(i>="20111220"){j.version="9.0"}else{if(i>="20111120"){j.version="8.0"}else{if(i>="20110927"){j.version="7.0"}else{if(i>="20110816"){j.version="6.0"}else{if(i>="20110621"){j.version="5.0"}else{if(i>="20110320"){j.version="4.0"}else{if(i>="20100121"){j.version="3.6"}else{if(i>="20090630"){j.version="3.5"}else{if(i>="20080617"){j.version="3.0"}else{if(i>="20061024"){j.version="2.0"}}}}}}}}}}}}j.isMobile=(navigator.appVersion.match(/Android/i)!=null||k.match(/ Fennec\//)!=null||k.match(/Mobile/)!=null)},Chrome:function(i){i.noContextMenu=i.isMobile=!!navigator.userAgent.match(/ Mobile[ \/]/)},Opera:function(i){i.version=opera.version()},Edge:function(i){i.isMobile=!!navigator.userAgent.match(/ Phone/)},MSIE:function(j){j.isMobile=!!navigator.userAgent.match(/ Phone/);j.isIE9=!!(document.documentMode&&(window.performance||window.msPerformance));MathJax.HTML.setScriptBug=!j.isIE9||document.documentMode<9;MathJax.Hub.msieHTMLCollectionBug=(document.documentMode<9);if(document.documentMode<10&&!s.params.NoMathPlayer){try{new ActiveXObject("MathPlayer.Factory.1");j.hasMathPlayer=true}catch(m){}try{if(j.hasMathPlayer){var i=document.createElement("object");i.id="mathplayer";i.classid="clsid:32F66A20-7614-11D4-BD11-00104BD3F987";g.appendChild(i);document.namespaces.add("m","http://www.w3.org/1998/Math/MathML");j.mpNamespace=true;if(document.readyState&&(document.readyState==="loading"||document.readyState==="interactive")){document.write('<?import namespace="m" implementation="#MathPlayer">');j.mpImported=true}}else{document.namespaces.add("mjx_IE_fix","http://www.w3.org/1999/xlink")}}catch(m){}}}})}catch(c){console.error(c.message)}d.Browser.Select(MathJax.Message.browsers);if(h.AuthorConfig&&typeof h.AuthorConfig.AuthorInit==="function"){h.AuthorConfig.AuthorInit()}d.queue=h.Callback.Queue();d.queue.Push(["Post",s.signal,"Begin"],["Config",s],["Cookie",s],["Styles",s],["Message",s],function(){var i=h.Callback.Queue(s.Jax(),s.Extensions());return i.Push({})},["Menu",s],s.onLoad(),function(){MathJax.isReady=true},["Typeset",s],["Hash",s],["MenuZoom",s],["Post",s.signal,"End"])})("MathJax")}};


==> figures/notebook_visualize_rerank_spd_files/contents.js <==
// Copyright (c) Jupyter Development Team.
// Distributed under the terms of the Modified BSD License.

define(function(require) {
    "use strict";

    var $ = require('jquery');
    var utils = require('base/js/utils');

    var Contents = function(options) {
        /**
         * Constructor
         *
         * Preliminary documentation for the REST API is at 
         * https://github.com/ipython/ipython/wiki/IPEP-27%3A-Contents-Service
         *
         * A contents handles passing file operations
         * to the back-end.  This includes checkpointing
         * with the normal file operations.
         *
         * Parameters:
         *  options: dictionary
         *      Dictionary of keyword arguments.
         *          base_url: string
         */
        this.base_url = options.base_url;
    };

    /** Error type */
    Contents.DIRECTORY_NOT_EMPTY_ERROR = 'DirectoryNotEmptyError';

    Contents.DirectoryNotEmptyError = function() {
        // Constructor
        //
        // An error representing the result of attempting to delete a non-empty
        // directory.
        this.message = 'A directory must be empty before being deleted.';
    };
    
    Contents.DirectoryNotEmptyError.prototype = Object.create(Error.prototype);
    Contents.DirectoryNotEmptyError.prototype.name =
        Contents.DIRECTORY_NOT_EMPTY_ERROR;


    Contents.prototype.api_url = function() {
        var url_parts = [
            this.base_url, 'api/contents',
            utils.url_join_encode.apply(null, arguments),
        ];
        return utils.url_path_join.apply(null, url_parts);
    };

    /**
     * Creates a basic error handler that wraps a jqXHR error as an Error.
     *
     * Takes a callback that accepts an Error, and returns a callback that can
     * be passed directly to $.ajax, which will wrap the error from jQuery
     * as an Error, and pass that to the original callback.
     *
     * @method create_basic_error_handler
     * @param{Function} callback
     * @return{Function}
     */
    Contents.prototype.create_basic_error_handler = function(callback) {
        if (!callback) {
            return utils.log_ajax_error;
        }
        return function(xhr, status, error) {
            callback(utils.wrap_ajax_error(xhr, status, error));
        };
    };

    /**
     * File Functions (including notebook operations)
     */

    /**
     * Get a file.
     *
     * @method get
     * @param {String} path
     * @param {Object} options
     *    type : 'notebook', 'file', or 'directory'
     *    format: 'text' or 'base64'; only relevant for type: 'file'
     *    content: true or false; // whether to include the content
     */
    Contents.prototype.get = function (path, options) {
        /**
         * We do the call with settings so we can set cache to false.
         */
        var settings = {
            processData : false,
            cache : false,
            type : "GET",
            dataType : "json",
        };
        var url = this.api_url(path);
        var params = {};
        if (options.type) { params.type = options.type; }
        if (options.format) { params.format = options.format; }
        if (options.content === false) { params.content = '0'; }
        return utils.promising_ajax(url + '?' + $.param(params), settings);
    };


    /**
     * Creates a new untitled file or directory in the specified directory path.
     *
     * @method new
     * @param {String} path: the directory in which to create the new file/directory
     * @param {Object} options:
     *      ext: file extension to use
     *      type: model type to create ('notebook', 'file', or 'directory')
     */
    Contents.prototype.new_untitled = function(path, options) {
        var data = JSON.stringify({
          ext: options.ext,
          type: options.type
        });

        var settings = {
            processData : false,
            type : "POST",
            data: data,
            contentType: 'application/json',
            dataType : "json",
        };
        return utils.promising_ajax(this.api_url(path), settings);
    };

    Contents.prototype.delete = function(path) {
        var settings = {
            processData : false,
            type : "DELETE",
            dataType : "json",
        };
        var url = this.api_url(path);
        return utils.promising_ajax(url, settings).catch(
            // Translate certain errors to more specific ones.
            function(error) {
                // TODO: update IPEP27 to specify errors more precisely, so
                // that error types can be detected here with certainty.
                if (error.xhr.status === 400) {
                    throw new Contents.DirectoryNotEmptyError();
                }
                throw error;
            }
        );
    };

    Contents.prototype.rename = function(path, new_path) {
        var data = {path: new_path};
        var settings = {
            processData : false,
            type : "PATCH",
            data : JSON.stringify(data),
            dataType: "json",
            contentType: 'application/json',
        };
        var url = this.api_url(path);
        return utils.promising_ajax(url, settings);
    };

    Contents.prototype.save = function(path, model) {
        /**
         * We do the call with settings so we can set cache to false.
         */
        var settings = {
            processData : false,
            type : "PUT",
            dataType: "json",
            data : JSON.stringify(model),
            contentType: 'application/json',
        };
        var url = this.api_url(path);
        return utils.promising_ajax(url, settings);
    };
    
    Contents.prototype.copy = function(from_file, to_dir) {
        /**
         * Copy a file into a given directory via POST
         * The server will select the name of the copied file
         */
        var url = this.api_url(to_dir);
        
        var settings = {
            processData : false,
            type: "POST",
            data: JSON.stringify({copy_from: from_file}),
            contentType: 'application/json',
            dataType : "json",
        };
        return utils.promising_ajax(url, settings);
    };

    /**
     * Checkpointing Functions
     */

    Contents.prototype.create_checkpoint = function(path) {
        var url = this.api_url(path, 'checkpoints');
        var settings = {
            type : "POST",
            contentType: false,  // no data
            dataType : "json",
        };
        return utils.promising_ajax(url, settings);
    };

    Contents.prototype.list_checkpoints = function(path) {
        var url = this.api_url(path, 'checkpoints');
        var settings = {
            type : "GET",
            cache: false,
            dataType: "json",
        };
        return utils.promising_ajax(url, settings);
    };

    Contents.prototype.restore_checkpoint = function(path, checkpoint_id) {
        var url = this.api_url(path, 'checkpoints', checkpoint_id);
        var settings = {
            type : "POST",
            contentType: false,  // no data
        };
        return utils.promising_ajax(url, settings);
    };

    Contents.prototype.delete_checkpoint = function(path, checkpoint_id) {
        var url = this.api_url(path, 'checkpoints', checkpoint_id);
        var settings = {
            type : "DELETE",
        };
        return utils.promising_ajax(url, settings);
    };

    /**
     * File management functions
     */

    /**
     * List notebooks and directories at a given path
     *
     * On success, load_callback is called with an array of dictionaries
     * representing individual files or directories.  Each dictionary has
     * the keys:
     *     type: "notebook" or "directory"
     *     created: created date
     *     last_modified: last modified dat
     * @method list_notebooks
     * @param {String} path The path to list notebooks in
     */
    Contents.prototype.list_contents = function(path) {
        return this.get(path, {type: 'directory'});
    };

    return {'Contents': Contents};
});


==> figures/notebook_visualize_rerank_spd_files/custom.js <==
// leave at least 2 line with only a star on it below, or doc generation fails
/**
 *
 *
 * Placeholder for custom user javascript
 * mainly to be overridden in profile/static/custom/custom.js
 * This will always be an empty file in IPython
 *
 * User could add any javascript in the `profile/static/custom/custom.js` file.
 * It will be executed by the ipython notebook at load time.
 *
 * Same thing with `profile/static/custom/custom.css` to inject custom css into the notebook.
 *
 *
 * The object available at load time depend on the version of IPython in use.
 * there is no guaranties of API stability.
 *
 * The example below explain the principle, and might not be valid.
 *
 * Instances are created after the loading of this file and might need to be accessed using events:
 *     define([
 *        'base/js/namespace',
 *        'base/js/events'
 *     ], function(IPython, events) {
 *         events.on("app_initialized.NotebookApp", function () {
 *             IPython.keyboard_manager....
 *         });
 *     });
 *
 * __Example 1:__
 *
 * Create a custom button in toolbar that execute `%qtconsole` in kernel
 * and hence open a qtconsole attached to the same kernel as the current notebook
 *
 *    define([
 *        'base/js/namespace',
 *        'base/js/events'
 *    ], function(IPython, events) {
 *        events.on('app_initialized.NotebookApp', function(){
 *            IPython.toolbar.add_buttons_group([
 *                {
 *                    'label'   : 'run qtconsole',
 *                    'icon'    : 'icon-terminal', // select your icon from http://fortawesome.github.io/Font-Awesome/icons
 *                    'callback': function () {
 *                        IPython.notebook.kernel.execute('%qtconsole')
 *                    }
 *                }
 *                // add more button here if needed.
 *                ]);
 *        });
 *    });
 *
 * __Example 2:__
 *
 * At the completion of the dashboard loading, load an unofficial javascript extension
 * that is installed in profile/static/custom/
 *
 *    define([
 *        'base/js/events'
 *    ], function(events) {
 *        events.on('app_initialized.DashboardApp', function(){
 *            require(['custom/unofficial_extension.js'])
 *        });
 *    });
 *
 * __Example 3:__
 *
 *  Use `jQuery.getScript(url [, success(script, textStatus, jqXHR)] );`
 *  to load custom script into the notebook.
 *
 *    // to load the metadata ui extension example.
 *    $.getScript('/static/notebook/js/celltoolbarpresets/example.js');
 *    // or
 *    // to load the metadata ui extension to control slideshow mode / reveal js for nbconvert
 *    $.getScript('/static/notebook/js/celltoolbarpresets/slideshow.js');
 *
 *
 * @module IPython
 * @namespace IPython
 * @class customjs
 * @static
 */


==> figures/notebook_visualize_rerank_spd_files/encoding.js <==
// If we're in node require encoding-indexes and attach it to the global.
if (typeof module !== "undefined" && module.exports) {
  this["encoding-indexes"] = require("./encoding-indexes.js")["encoding-indexes"];
}

(function(global) {
  'use strict';

  //
  // Utilities
  //

  /**
   * @param {number} a The number to test.
   * @param {number} min The minimum value in the range, inclusive.
   * @param {number} max The maximum value in the range, inclusive.
   * @return {boolean} True if a >= min and a <= max.
   */
  function inRange(a, min, max) {
    return min <= a && a <= max;
  }

  /**
   * @param {number} n The numerator.
   * @param {number} d The denominator.
   * @return {number} The result of the integer division of n by d.
   */
  function div(n, d) {
    return Math.floor(n / d);
  }


  //
  // Implementation of Encoding specification
  // http://dvcs.w3.org/hg/encoding/raw-file/tip/Overview.html
  //

  //
  // 3. Terminology
  //

  //
  // 4. Encodings
  //

  /** @const */ var EOF_byte = -1;
  /** @const */ var EOF_code_point = -1;

  /**
   * @constructor
   * @param {Uint8Array} bytes Array of bytes that provide the stream.
   */
  function ByteInputStream(bytes) {
    /** @type {number} */
    var pos = 0;

    /**
     * @this {ByteInputStream}
     * @return {number} Get the next byte from the stream.
     */
    this.get = function() {
      return (pos >= bytes.length) ? EOF_byte : Number(bytes[pos]);
    };

    /** @param {number} n Number (positive or negative) by which to
     *      offset the byte pointer. */
    this.offset = function(n) {
      pos += n;
      if (pos < 0) {
        throw new Error('Seeking past start of the buffer');
      }
      if (pos > bytes.length) {
        throw new Error('Seeking past EOF');
      }
    };

    /**
     * @param {Array.<number>} test Array of bytes to compare against.
     * @return {boolean} True if the start of the stream matches the test
     *     bytes.
     */
    this.match = function(test) {
      if (test.length > pos + bytes.length) {
        return false;
      }
      var i;
      for (i = 0; i < test.length; i += 1) {
        if (Number(bytes[pos + i]) !== test[i]) {
          return false;
        }
      }
      return true;
    };
  }

  /**
   * @constructor
   * @param {Array.<number>} bytes The array to write bytes into.
   */
  function ByteOutputStream(bytes) {
    /** @type {number} */
    var pos = 0;

    /**
     * @param {...number} var_args The byte or bytes to emit into the stream.
     * @return {number} The last byte emitted.
     */
    this.emit = function(var_args) {
      /** @type {number} */
      var last = EOF_byte;
      var i;
      for (i = 0; i < arguments.length; ++i) {
        last = Number(arguments[i]);
        bytes[pos++] = last;
      }
      return last;
    };
  }

  /**
   * @constructor
   * @param {string} string The source of code units for the stream.
   */
  function CodePointInputStream(string) {
    /**
     * @param {string} string Input string of UTF-16 code units.
     * @return {Array.<number>} Code points.
     */
    function stringToCodePoints(string) {
      /** @type {Array.<number>} */
      var cps = [];
      // Based on http://www.w3.org/TR/WebIDL/#idl-DOMString
      var i = 0, n = string.length;
      while (i < string.length) {
        var c = string.charCodeAt(i);
        if (!inRange(c, 0xD800, 0xDFFF)) {
          cps.push(c);
        } else if (inRange(c, 0xDC00, 0xDFFF)) {
          cps.push(0xFFFD);
        } else { // (inRange(cu, 0xD800, 0xDBFF))
          if (i === n - 1) {
            cps.push(0xFFFD);
          } else {
            var d = string.charCodeAt(i + 1);
            if (inRange(d, 0xDC00, 0xDFFF)) {
              var a = c & 0x3FF;
              var b = d & 0x3FF;
              i += 1;
              cps.push(0x10000 + (a << 10) + b);
            } else {
              cps.push(0xFFFD);
            }
          }
        }
        i += 1;
      }
      return cps;
    }

    /** @type {number} */
    var pos = 0;
    /** @type {Array.<number>} */
    var cps = stringToCodePoints(string);

    /** @param {number} n The number of bytes (positive or negative)
     *      to advance the code point pointer by.*/
    this.offset = function(n) {
      pos += n;
      if (pos < 0) {
        throw new Error('Seeking past start of the buffer');
      }
      if (pos > cps.length) {
        throw new Error('Seeking past EOF');
      }
    };


    /** @return {number} Get the next code point from the stream. */
    this.get = function() {
      if (pos >= cps.length) {
        return EOF_code_point;
      }
      return cps[pos];
    };
  }

  /**
   * @constructor
   */
  function CodePointOutputStream() {
    /** @type {string} */
    var string = '';

    /** @return {string} The accumulated string. */
    this.string = function() {
      return string;
    };

    /** @param {number} c The code point to encode into the stream. */
    this.emit = function(c) {
      if (c <= 0xFFFF) {
        string += String.fromCharCode(c);
      } else {
        c -= 0x10000;
        string += String.fromCharCode(0xD800 + ((c >> 10) & 0x3ff));
        string += String.fromCharCode(0xDC00 + (c & 0x3ff));
      }
    };
  }

  /**
   * @constructor
   * @param {string} message Description of the error.
   */
  function EncodingError(message) {
    this.name = 'EncodingError';
    this.message = message;
    this.code = 0;
  }
  EncodingError.prototype = Error.prototype;

  /**
   * @param {boolean} fatal If true, decoding errors raise an exception.
   * @param {number=} opt_code_point Override the standard fallback code point.
   * @return {number} The code point to insert on a decoding error.
   */
  function decoderError(fatal, opt_code_point) {
    if (fatal) {
      throw new EncodingError('Decoder error');
    }
    return opt_code_point || 0xFFFD;
  }

  /**
   * @param {number} code_point The code point that could not be encoded.
   * @return {number} Always throws, no value is actually returned.
   */
  function encoderError(code_point) {
    throw new EncodingError('The code point ' + code_point +
                            ' could not be encoded.');
  }

  /**
   * @param {string} label The encoding label.
   * @return {?{name:string,labels:Array.<string>}}
   */
  function getEncoding(label) {
    label = String(label).trim().toLowerCase();
    if (Object.prototype.hasOwnProperty.call(label_to_encoding, label)) {
      return label_to_encoding[label];
    }
    return null;
  }

  /** @type {Array.<{encodings: Array.<{name:string,labels:Array.<string>}>,
   *      heading: string}>} */
  var encodings = [
    {
      "encodings": [
        {
          "labels": [
            "unicode-1-1-utf-8",
            "utf-8",
            "utf8"
          ],
          "name": "utf-8"
        }
      ],
      "heading": "The Encoding"
    },
    {
      "encodings": [
        {
          "labels": [
            "866",
            "cp866",
            "csibm866",
            "ibm866"
          ],
          "name": "ibm866"
        },
        {
          "labels": [
            "csisolatin2",
            "iso-8859-2",
            "iso-ir-101",
            "iso8859-2",
            "iso88592",
            "iso_8859-2",
            "iso_8859-2:1987",
            "l2",
            "latin2"
          ],
          "name": "iso-8859-2"
        },
        {
          "labels": [
            "csisolatin3",
            "iso-8859-3",
            "iso-ir-109",
            "iso8859-3",
            "iso88593",
            "iso_8859-3",
            "iso_8859-3:1988",
            "l3",
            "latin3"
          ],
          "name": "iso-8859-3"
        },
        {
          "labels": [
            "csisolatin4",
            "iso-8859-4",
            "iso-ir-110",
            "iso8859-4",
            "iso88594",
            "iso_8859-4",
            "iso_8859-4:1988",
            "l4",
            "latin4"
          ],
          "name": "iso-8859-4"
        },
        {
          "labels": [
            "csisolatincyrillic",
            "cyrillic",
            "iso-8859-5",
            "iso-ir-144",
            "iso8859-5",
            "iso88595",
            "iso_8859-5",
            "iso_8859-5:1988"
          ],
          "name": "iso-8859-5"
        },
        {
          "labels": [
            "arabic",
            "asmo-708",
            "csiso88596e",
            "csiso88596i",
            "csisolatinarabic",
            "ecma-114",
            "iso-8859-6",
            "iso-8859-6-e",
            "iso-8859-6-i",
            "iso-ir-127",
            "iso8859-6",
            "iso88596",
            "iso_8859-6",
            "iso_8859-6:1987"
          ],
          "name": "iso-8859-6"
        },
        {
          "labels": [
            "csisolatingreek",
            "ecma-118",
            "elot_928",
            "greek",
            "greek8",
            "iso-8859-7",
            "iso-ir-126",
            "iso8859-7",
            "iso88597",
            "iso_8859-7",
            "iso_8859-7:1987",
            "sun_eu_greek"
          ],
          "name": "iso-8859-7"
        },
        {
          "labels": [
            "csiso88598e",
            "csisolatinhebrew",
            "hebrew",
            "iso-8859-8",
            "iso-8859-8-e",
            "iso-ir-138",
            "iso8859-8",
            "iso88598",
            "iso_8859-8",
            "iso_8859-8:1988",
            "visual"
          ],
          "name": "iso-8859-8"
        },
        {
          "labels": [
            "csiso88598i",
            "iso-8859-8-i",
            "logical"
          ],
          "name": "iso-8859-8-i"
        },
        {
          "labels": [
            "csisolatin6",
            "iso-8859-10",
            "iso-ir-157",
            "iso8859-10",
            "iso885910",
            "l6",
            "latin6"
          ],
          "name": "iso-8859-10"
        },
        {
          "labels": [
            "iso-8859-13",
            "iso8859-13",
            "iso885913"
          ],
          "name": "iso-8859-13"
        },
        {
          "labels": [
            "iso-8859-14",
            "iso8859-14",
            "iso885914"
          ],
          "name": "iso-8859-14"
        },
        {
          "labels": [
            "csisolatin9",
            "iso-8859-15",
            "iso8859-15",
            "iso885915",
            "iso_8859-15",
            "l9"
          ],
          "name": "iso-8859-15"
        },
        {
          "labels": [
            "iso-8859-16"
          ],
          "name": "iso-8859-16"
        },
        {
          "labels": [
            "cskoi8r",
            "koi",
            "koi8",
            "koi8-r",
            "koi8_r"
          ],
          "name": "koi8-r"
        },
        {
          "labels": [
            "koi8-u"
          ],
          "name": "koi8-u"
        },
        {
          "labels": [
            "csmacintosh",
            "mac",
            "macintosh",
            "x-mac-roman"
          ],
          "name": "macintosh"
        },
        {
          "labels": [
            "dos-874",
            "iso-8859-11",
            "iso8859-11",
            "iso885911",
            "tis-620",
            "windows-874"
          ],
          "name": "windows-874"
        },
        {
          "labels": [
            "cp1250",
            "windows-1250",
            "x-cp1250"
          ],
          "name": "windows-1250"
        },
        {
          "labels": [
            "cp1251",
            "windows-1251",
            "x-cp1251"
          ],
          "name": "windows-1251"
        },
        {
          "labels": [
            "ansi_x3.4-1968",
            "ascii",
            "cp1252",
            "cp819",
            "csisolatin1",
            "ibm819",
            "iso-8859-1",
            "iso-ir-100",
            "iso8859-1",
            "iso88591",
            "iso_8859-1",
            "iso_8859-1:1987",
            "l1",
            "latin1",
            "us-ascii",
            "windows-1252",
            "x-cp1252"
          ],
          "name": "windows-1252"
        },
        {
          "labels": [
            "cp1253",
            "windows-1253",
            "x-cp1253"
          ],
          "name": "windows-1253"
        },
        {
          "labels": [
            "cp1254",
            "csisolatin5",
            "iso-8859-9",
            "iso-ir-148",
            "iso8859-9",
            "iso88599",
            "iso_8859-9",
            "iso_8859-9:1989",
            "l5",
            "latin5",
            "windows-1254",
            "x-cp1254"
          ],
          "name": "windows-1254"
        },
        {
          "labels": [
            "cp1255",
            "windows-1255",
            "x-cp1255"
          ],
          "name": "windows-1255"
        },
        {
          "labels": [
            "cp1256",
            "windows-1256",
            "x-cp1256"
          ],
          "name": "windows-1256"
        },
        {
          "labels": [
            "cp1257",
            "windows-1257",
            "x-cp1257"
          ],
          "name": "windows-1257"
        },
        {
          "labels": [
            "cp1258",
            "windows-1258",
            "x-cp1258"
          ],
          "name": "windows-1258"
        },
        {
          "labels": [
            "x-mac-cyrillic",
            "x-mac-ukrainian"
          ],
          "name": "x-mac-cyrillic"
        }
      ],
      "heading": "Legacy single-byte encodings"
    },
    {
      "encodings": [
        {
          "labels": [
            "chinese",
            "csgb2312",
            "csiso58gb231280",
            "gb18030",
            "gb2312",
            "gb_2312",
            "gb_2312-80",
            "gbk",
            "iso-ir-58",
            "x-gbk"
          ],
          "name": "gb18030"
        },
        {
          "labels": [
            "hz-gb-2312"
          ],
          "name": "hz-gb-2312"
        }
      ],
      "heading": "Legacy multi-byte Chinese (simplified) encodings"
    },
    {
      "encodings": [
        {
          "labels": [
            "big5",
            "big5-hkscs",
            "cn-big5",
            "csbig5",
            "x-x-big5"
          ],
          "name": "big5"
        }
      ],
      "heading": "Legacy multi-byte Chinese (traditional) encodings"
    },
    {
      "encodings": [
        {
          "labels": [
            "cseucpkdfmtjapanese",
            "euc-jp",
            "x-euc-jp"
          ],
          "name": "euc-jp"
        },
        {
          "labels": [
            "csiso2022jp",
            "iso-2022-jp"
          ],
          "name": "iso-2022-jp"
        },
        {
          "labels": [
            "csshiftjis",
            "ms_kanji",
            "shift-jis",
            "shift_jis",
            "sjis",
            "windows-31j",
            "x-sjis"
          ],
          "name": "shift_jis"
        }
      ],
      "heading": "Legacy multi-byte Japanese encodings"
    },
    {
      "encodings": [
        {
          "labels": [
            "cseuckr",
            "csksc56011987",
            "euc-kr",
            "iso-ir-149",
            "korean",
            "ks_c_5601-1987",
            "ks_c_5601-1989",
            "ksc5601",
            "ksc_5601",
            "windows-949"
          ],
          "name": "euc-kr"
        }
      ],
      "heading": "Legacy multi-byte Korean encodings"
    },
    {
      "encodings": [
        {
          "labels": [
            "csiso2022kr",
            "iso-2022-cn",
            "iso-2022-cn-ext",
            "iso-2022-kr"
          ],
          "name": "replacement"
        },
        {
          "labels": [
            "utf-16be"
          ],
          "name": "utf-16be"
        },
        {
          "labels": [
            "utf-16",
            "utf-16le"
          ],
          "name": "utf-16le"
        },
        {
          "labels": [
            "x-user-defined"
          ],
          "name": "x-user-defined"
        }
      ],
      "heading": "Legacy miscellaneous encodings"
    }
  ];

  var name_to_encoding = {};
  var label_to_encoding = {};
  encodings.forEach(function(category) {
    category['encodings'].forEach(function(encoding) {
      name_to_encoding[encoding['name']] = encoding;
      encoding['labels'].forEach(function(label) {
        label_to_encoding[label] = encoding;
      });
    });
  });

  //
  // 5. Indexes
  //

  /**
   * @param {number} pointer The |pointer| to search for.
   * @param {Array.<?number>|undefined} index The |index| to search within.
   * @return {?number} The code point corresponding to |pointer| in |index|,
   *     or null if |code point| is not in |index|.
   */
  function indexCodePointFor(pointer, index) {
    if (!index) return null;
    return index[pointer] || null;
  }

  /**
   * @param {number} code_point The |code point| to search for.
   * @param {Array.<?number>} index The |index| to search within.
   * @return {?number} The first pointer corresponding to |code point| in
   *     |index|, or null if |code point| is not in |index|.
   */
  function indexPointerFor(code_point, index) {
    var pointer = index.indexOf(code_point);
    return pointer === -1 ? null : pointer;
  }

  /**
   * @param {string} name Name of the index.
   * @return {(Array.<number>|Array.<Array.<number>>)}
   *  */
  function index(name) {
    if (!('encoding-indexes' in global))
      throw new Error("Indexes missing. Did you forget to include encoding-indexes.js?");
    return global['encoding-indexes'][name];
  }

  /**
   * @param {number} pointer The |pointer| to search for in the gb18030 index.
   * @return {?number} The code point corresponding to |pointer| in |index|,
   *     or null if |code point| is not in the gb18030 index.
   */
  function indexGB18030CodePointFor(pointer) {
    if ((pointer > 39419 && pointer < 189000) || (pointer > 1237575)) {
      return null;
    }
    var /** @type {number} */ offset = 0,
        /** @type {number} */ code_point_offset = 0,
        /** @type {Array.<Array.<number>>} */ idx = index('gb18030');
    var i;
    for (i = 0; i < idx.length; ++i) {
      var entry = idx[i];
      if (entry[0] <= pointer) {
        offset = entry[0];
        code_point_offset = entry[1];
      } else {
        break;
      }
    }
    return code_point_offset + pointer - offset;
  }

  /**
   * @param {number} code_point The |code point| to locate in the gb18030 index.
   * @return {number} The first pointer corresponding to |code point| in the
   *     gb18030 index.
   */
  function indexGB18030PointerFor(code_point) {
    var /** @type {number} */ offset = 0,
        /** @type {number} */ pointer_offset = 0,
        /** @type {Array.<Array.<number>>} */ idx = index('gb18030');
    var i;
    for (i = 0; i < idx.length; ++i) {
      var entry = idx[i];
      if (entry[1] <= code_point) {
        offset = entry[1];
        pointer_offset = entry[0];
      } else {
        break;
      }
    }
    return pointer_offset + code_point - offset;
  }


  //
  // 7. API
  //

  /** @const */ var DEFAULT_ENCODING = 'utf-8';

  // 7.1 Interface TextDecoder

  /**
   * @constructor
   * @param {string=} opt_encoding The label of the encoding;
   *     defaults to 'utf-8'.
   * @param {{fatal: boolean}=} options
   */
  function TextDecoder(opt_encoding, options) {
    if (!(this instanceof TextDecoder)) {
      return new TextDecoder(opt_encoding, options);
    }
    opt_encoding = opt_encoding ? String(opt_encoding) : DEFAULT_ENCODING;
    options = Object(options);
    /** @private */
    this._encoding = getEncoding(opt_encoding);
    if (this._encoding === null || this._encoding.name === 'replacement')
      throw new TypeError('Unknown encoding: ' + opt_encoding);

    if (!this._encoding.getDecoder)
      throw new Error('Decoder not present. Did you forget to include encoding-indexes.js?');

    /** @private @type {boolean} */
    this._streaming = false;
    /** @private @type {boolean} */
    this._BOMseen = false;
    /** @private */
    this._decoder = null;
    /** @private @type {{fatal: boolean}=} */
    this._options = { fatal: Boolean(options.fatal) };

    if (Object.defineProperty) {
      Object.defineProperty(
          this, 'encoding',
          { get: function() { return this._encoding.name; } });
    } else {
      this.encoding = this._encoding.name;
    }

    return this;
  }

  // TODO: Issue if input byte stream is offset by decoder
  // TODO: BOM detection will not work if stream header spans multiple calls
  // (last N bytes of previous stream may need to be retained?)
  TextDecoder.prototype = {
    /**
     * @param {ArrayBufferView=} opt_view The buffer of bytes to decode.
     * @param {{stream: boolean}=} options
     */
    decode: function decode(opt_view, options) {
      if (opt_view && !('buffer' in opt_view && 'byteOffset' in opt_view &&
                        'byteLength' in opt_view)) {
        throw new TypeError('Expected ArrayBufferView');
      } else if (!opt_view) {
        opt_view = new Uint8Array(0);
      }
      options = Object(options);

      if (!this._streaming) {
        this._decoder = this._encoding.getDecoder(this._options);
        this._BOMseen = false;
      }
      this._streaming = Boolean(options.stream);

      var bytes = new Uint8Array(opt_view.buffer,
                                 opt_view.byteOffset,
                                 opt_view.byteLength);
      var input_stream = new ByteInputStream(bytes);

      var output_stream = new CodePointOutputStream();

      /** @type {number} */
      var code_point;

      while (input_stream.get() !== EOF_byte) {
        code_point = this._decoder.decode(input_stream);
        if (code_point !== null && code_point !== EOF_code_point) {
          output_stream.emit(code_point);
        }
      }
      if (!this._streaming) {
        do {
          code_point = this._decoder.decode(input_stream);
          if (code_point !== null && code_point !== EOF_code_point) {
            output_stream.emit(code_point);
          }
        } while (code_point !== EOF_code_point &&
                 input_stream.get() != EOF_byte);
        this._decoder = null;
      }

      var result = output_stream.string();
      if (!this._BOMseen && result.length) {
        this._BOMseen = true;
        if (['utf-8', 'utf-16le', 'utf-16be'].indexOf(this.encoding) !== -1 &&
           result.charCodeAt(0) === 0xFEFF) {
          result = result.substring(1);
        }
      }

      return result;
    }
  };

  // 7.2 Interface TextEncoder

  /**
   * @constructor
   * @param {string=} opt_encoding The label of the encoding;
   *     defaults to 'utf-8'.
   * @param {{fatal: boolean}=} options
   */
  function TextEncoder(opt_encoding, options) {
    if (!(this instanceof TextEncoder)) {
      return new TextEncoder(opt_encoding, options);
    }
    opt_encoding = opt_encoding ? String(opt_encoding) : DEFAULT_ENCODING;
    options = Object(options);
    /** @private */
    this._encoding = getEncoding(opt_encoding);

    var allowLegacyEncoding = options.NONSTANDARD_allowLegacyEncoding;
    var isLegacyEncoding = (this._encoding.name !== 'utf-8' &&
                            this._encoding.name !== 'utf-16le' &&
                            this._encoding.name !== 'utf-16be');
    if (this._encoding === null || (isLegacyEncoding && !allowLegacyEncoding))
      throw new TypeError('Unknown encoding: ' + opt_encoding);

    if (!this._encoding.getEncoder)
      throw new Error('Encoder not present. Did you forget to include encoding-indexes.js?');

    /** @private @type {boolean} */
    this._streaming = false;
    /** @private */
    this._encoder = null;
    /** @private @type {{fatal: boolean}=} */
    this._options = { fatal: Boolean(options.fatal) };

    if (Object.defineProperty) {
      Object.defineProperty(
          this, 'encoding',
          { get: function() { return this._encoding.name; } });
    } else {
      this.encoding = this._encoding.name;
    }

    return this;
  }

  TextEncoder.prototype = {
    /**
     * @param {string=} opt_string The string to encode.
     * @param {{stream: boolean}=} options
     */
    encode: function encode(opt_string, options) {
      opt_string = opt_string ? String(opt_string) : '';
      options = Object(options);
      // TODO: any options?
      if (!this._streaming) {
        this._encoder = this._encoding.getEncoder(this._options);
      }
      this._streaming = Boolean(options.stream);

      var bytes = [];
      var output_stream = new ByteOutputStream(bytes);
      var input_stream = new CodePointInputStream(opt_string);
      while (input_stream.get() !== EOF_code_point) {
        this._encoder.encode(output_stream, input_stream);
      }
      if (!this._streaming) {
        /** @type {number} */
        var last_byte;
        do {
          last_byte = this._encoder.encode(output_stream, input_stream);
        } while (last_byte !== EOF_byte);
        this._encoder = null;
      }
      return new Uint8Array(bytes);
    }
  };


  //
  // 8. The encoding
  //

  // 8.1 utf-8

  /**
   * @constructor
    * @param {{fatal: boolean}} options
   */
  function UTF8Decoder(options) {
    var fatal = options.fatal;
    var /** @type {number} */ utf8_code_point = 0,
        /** @type {number} */ utf8_bytes_needed = 0,
        /** @type {number} */ utf8_bytes_seen = 0,
        /** @type {number} */ utf8_lower_boundary = 0;

    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte) {
        if (utf8_bytes_needed !== 0) {
          return decoderError(fatal);
        }
        return EOF_code_point;
      }
      byte_pointer.offset(1);

      if (utf8_bytes_needed === 0) {
        if (inRange(bite, 0x00, 0x7F)) {
          return bite;
        }
        if (inRange(bite, 0xC2, 0xDF)) {
          utf8_bytes_needed = 1;
          utf8_lower_boundary = 0x80;
          utf8_code_point = bite - 0xC0;
        } else if (inRange(bite, 0xE0, 0xEF)) {
          utf8_bytes_needed = 2;
          utf8_lower_boundary = 0x800;
          utf8_code_point = bite - 0xE0;
        } else if (inRange(bite, 0xF0, 0xF4)) {
          utf8_bytes_needed = 3;
          utf8_lower_boundary = 0x10000;
          utf8_code_point = bite - 0xF0;
        } else {
          return decoderError(fatal);
        }
        utf8_code_point = utf8_code_point * Math.pow(64, utf8_bytes_needed);
        return null;
      }
      if (!inRange(bite, 0x80, 0xBF)) {
        utf8_code_point = 0;
        utf8_bytes_needed = 0;
        utf8_bytes_seen = 0;
        utf8_lower_boundary = 0;
        byte_pointer.offset(-1);
        return decoderError(fatal);
      }
      utf8_bytes_seen += 1;
      utf8_code_point = utf8_code_point + (bite - 0x80) *
          Math.pow(64, utf8_bytes_needed - utf8_bytes_seen);
      if (utf8_bytes_seen !== utf8_bytes_needed) {
        return null;
      }
      var code_point = utf8_code_point;
      var lower_boundary = utf8_lower_boundary;
      utf8_code_point = 0;
      utf8_bytes_needed = 0;
      utf8_bytes_seen = 0;
      utf8_lower_boundary = 0;
      if (inRange(code_point, lower_boundary, 0x10FFFF) &&
          !inRange(code_point, 0xD800, 0xDFFF)) {
        return code_point;
      }
      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function UTF8Encoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      /** @type {number} */
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0xD800, 0xDFFF)) {
        return encoderError(code_point);
      }
      if (inRange(code_point, 0x0000, 0x007f)) {
        return output_byte_stream.emit(code_point);
      }
      var count, offset;
      if (inRange(code_point, 0x0080, 0x07FF)) {
        count = 1;
        offset = 0xC0;
      } else if (inRange(code_point, 0x0800, 0xFFFF)) {
        count = 2;
        offset = 0xE0;
      } else if (inRange(code_point, 0x10000, 0x10FFFF)) {
        count = 3;
        offset = 0xF0;
      }
      var result = output_byte_stream.emit(
          div(code_point, Math.pow(64, count)) + offset);
      while (count > 0) {
        var temp = div(code_point, Math.pow(64, count - 1));
        result = output_byte_stream.emit(0x80 + (temp % 64));
        count -= 1;
      }
      return result;
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['utf-8'].getEncoder = function(options) {
    return new UTF8Encoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['utf-8'].getDecoder = function(options) {
    return new UTF8Decoder(options);
  };

  //
  // 9. Legacy single-byte encodings
  //

  /**
   * @constructor
   * @param {Array.<number>} index The encoding index.
   * @param {{fatal: boolean}} options
   */
  function SingleByteDecoder(index, options) {
    var fatal = options.fatal;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte) {
        return EOF_code_point;
      }
      byte_pointer.offset(1);
      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }
      var code_point = index[bite - 0x80];
      if (code_point === null) {
        return decoderError(fatal);
      }
      return code_point;
    };
  }

  /**
   * @constructor
   * @param {Array.<?number>} index The encoding index.
   * @param {{fatal: boolean}} options
   */
  function SingleByteEncoder(index, options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      var pointer = indexPointerFor(code_point, index);
      if (pointer === null) {
        encoderError(code_point);
      }
      return output_byte_stream.emit(pointer + 0x80);
    };
  }

  (function() {
    if (!('encoding-indexes' in global))
      return;
    encodings.forEach(function(category) {
      if (category['heading'] !== 'Legacy single-byte encodings')
        return;
      category['encodings'].forEach(function(encoding) {
        var idx = index(encoding['name']);
        /** @param {{fatal: boolean}} options */
        encoding.getDecoder = function(options) {
          return new SingleByteDecoder(idx, options);
        };
        /** @param {{fatal: boolean}} options */
        encoding.getEncoder = function(options) {
          return new SingleByteEncoder(idx, options);
        };
      });
    });
  }());

  //
  // 10. Legacy multi-byte Chinese (simplified) encodings
  //

  // 9.1 gb18030

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function GB18030Decoder(options) {
    var fatal = options.fatal;
    var /** @type {number} */ gb18030_first = 0x00,
        /** @type {number} */ gb18030_second = 0x00,
        /** @type {number} */ gb18030_third = 0x00;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte && gb18030_first === 0x00 &&
          gb18030_second === 0x00 && gb18030_third === 0x00) {
        return EOF_code_point;
      }
      if (bite === EOF_byte &&
          (gb18030_first !== 0x00 || gb18030_second !== 0x00 || gb18030_third !== 0x00)) {
        gb18030_first = 0x00;
        gb18030_second = 0x00;
        gb18030_third = 0x00;
        decoderError(fatal);
      }
      byte_pointer.offset(1);
      var code_point;
      if (gb18030_third !== 0x00) {
        code_point = null;
        if (inRange(bite, 0x30, 0x39)) {
          code_point = indexGB18030CodePointFor(
              (((gb18030_first - 0x81) * 10 + (gb18030_second - 0x30)) * 126 +
               (gb18030_third - 0x81)) * 10 + bite - 0x30);
        }
        gb18030_first = 0x00;
        gb18030_second = 0x00;
        gb18030_third = 0x00;
        if (code_point === null) {
          byte_pointer.offset(-3);
          return decoderError(fatal);
        }
        return code_point;
      }
      if (gb18030_second !== 0x00) {
        if (inRange(bite, 0x81, 0xFE)) {
          gb18030_third = bite;
          return null;
        }
        byte_pointer.offset(-2);
        gb18030_first = 0x00;
        gb18030_second = 0x00;
        return decoderError(fatal);
      }
      if (gb18030_first !== 0x00) {
        if (inRange(bite, 0x30, 0x39)) {
          gb18030_second = bite;
          return null;
        }
        var lead = gb18030_first;
        var pointer = null;
        gb18030_first = 0x00;
        var offset = bite < 0x7F ? 0x40 : 0x41;
        if (inRange(bite, 0x40, 0x7E) || inRange(bite, 0x80, 0xFE)) {
          pointer = (lead - 0x81) * 190 + (bite - offset);
        }
        code_point = pointer === null ? null :
            indexCodePointFor(pointer, index('gb18030'));
        if (pointer === null) {
          byte_pointer.offset(-1);
        }
        if (code_point === null) {
          return decoderError(fatal);
        }
        return code_point;
      }
      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }
      if (bite === 0x80) {
        return 0x20AC;
      }
      if (inRange(bite, 0x81, 0xFE)) {
        gb18030_first = bite;
        return null;
      }
      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function GB18030Encoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      var pointer = indexPointerFor(code_point, index('gb18030'));
      if (pointer !== null) {
        var lead = div(pointer, 190) + 0x81;
        var trail = pointer % 190;
        var offset = trail < 0x3F ? 0x40 : 0x41;
        return output_byte_stream.emit(lead, trail + offset);
      }
      pointer = indexGB18030PointerFor(code_point);
      var byte1 = div(div(div(pointer, 10), 126), 10);
      pointer = pointer - byte1 * 10 * 126 * 10;
      var byte2 = div(div(pointer, 10), 126);
      pointer = pointer - byte2 * 10 * 126;
      var byte3 = div(pointer, 10);
      var byte4 = pointer - byte3 * 10;
      return output_byte_stream.emit(byte1 + 0x81,
                                     byte2 + 0x30,
                                     byte3 + 0x81,
                                     byte4 + 0x30);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['gb18030'].getEncoder = function(options) {
    return new GB18030Encoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['gb18030'].getDecoder = function(options) {
    return new GB18030Decoder(options);
  };

  // 10.2 hz-gb-2312

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function HZGB2312Decoder(options) {
    var fatal = options.fatal;
    var /** @type {boolean} */ hzgb2312 = false,
        /** @type {number} */ hzgb2312_lead = 0x00;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte && hzgb2312_lead === 0x00) {
        return EOF_code_point;
      }
      if (bite === EOF_byte && hzgb2312_lead !== 0x00) {
        hzgb2312_lead = 0x00;
        return decoderError(fatal);
      }
      byte_pointer.offset(1);
      if (hzgb2312_lead === 0x7E) {
        hzgb2312_lead = 0x00;
        if (bite === 0x7B) {
          hzgb2312 = true;
          return null;
        }
        if (bite === 0x7D) {
          hzgb2312 = false;
          return null;
        }
        if (bite === 0x7E) {
          return 0x007E;
        }
        if (bite === 0x0A) {
          return null;
        }
        byte_pointer.offset(-1);
        return decoderError(fatal);
      }
      if (hzgb2312_lead !== 0x00) {
        var lead = hzgb2312_lead;
        hzgb2312_lead = 0x00;
        var code_point = null;
        if (inRange(bite, 0x21, 0x7E)) {
          code_point = indexCodePointFor((lead - 1) * 190 +
                                         (bite + 0x3F), index('gb18030'));
        }
        if (bite === 0x0A) {
          hzgb2312 = false;
        }
        if (code_point === null) {
          return decoderError(fatal);
        }
        return code_point;
      }
      if (bite === 0x7E) {
        hzgb2312_lead = 0x7E;
        return null;
      }
      if (hzgb2312) {
        if (inRange(bite, 0x20, 0x7F)) {
          hzgb2312_lead = bite;
          return null;
        }
        if (bite === 0x0A) {
          hzgb2312 = false;
        }
        return decoderError(fatal);
      }
      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }
      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function HZGB2312Encoder(options) {
    var fatal = options.fatal;
    /** @type {boolean} */
    var hzgb2312 = false;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F) && hzgb2312) {
        code_point_pointer.offset(-1);
        hzgb2312 = false;
        return output_byte_stream.emit(0x7E, 0x7D);
      }
      if (code_point === 0x007E) {
        return output_byte_stream.emit(0x7E, 0x7E);
      }
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      if (!hzgb2312) {
        code_point_pointer.offset(-1);
        hzgb2312 = true;
        return output_byte_stream.emit(0x7E, 0x7B);
      }
      var pointer = indexPointerFor(code_point, index('gb18030'));
      if (pointer === null) {
        return encoderError(code_point);
      }
      var lead = div(pointer, 190) + 1;
      var trail = pointer % 190 - 0x3F;
      if (!inRange(lead, 0x21, 0x7E) || !inRange(trail, 0x21, 0x7E)) {
        return encoderError(code_point);
      }
      return output_byte_stream.emit(lead, trail);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['hz-gb-2312'].getEncoder = function(options) {
    return new HZGB2312Encoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['hz-gb-2312'].getDecoder = function(options) {
    return new HZGB2312Decoder(options);
  };

  //
  // 11. Legacy multi-byte Chinese (traditional) encodings
  //

  // 11.1 big5

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function Big5Decoder(options) {
    var fatal = options.fatal;
    var /** @type {number} */ big5_lead = 0x00,
        /** @type {?number} */ big5_pending = null;

    /**
     * @param {ByteInputStream} byte_pointer The byte steram to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      // NOTE: Hack to support emitting two code points
      if (big5_pending !== null) {
        var pending = big5_pending;
        big5_pending = null;
        return pending;
      }
      var bite = byte_pointer.get();
      if (bite === EOF_byte && big5_lead === 0x00) {
        return EOF_code_point;
      }
      if (bite === EOF_byte && big5_lead !== 0x00) {
        big5_lead = 0x00;
        return decoderError(fatal);
      }
      byte_pointer.offset(1);
      if (big5_lead !== 0x00) {
        var lead = big5_lead;
        var pointer = null;
        big5_lead = 0x00;
        var offset = bite < 0x7F ? 0x40 : 0x62;
        if (inRange(bite, 0x40, 0x7E) || inRange(bite, 0xA1, 0xFE)) {
          pointer = (lead - 0x81) * 157 + (bite - offset);
        }
        if (pointer === 1133) {
          big5_pending = 0x0304;
          return 0x00CA;
        }
        if (pointer === 1135) {
          big5_pending = 0x030C;
          return 0x00CA;
        }
        if (pointer === 1164) {
          big5_pending = 0x0304;
          return 0x00EA;
        }
        if (pointer === 1166) {
          big5_pending = 0x030C;
          return 0x00EA;
        }
        var code_point = (pointer === null) ? null :
            indexCodePointFor(pointer, index('big5'));
        if (pointer === null) {
          byte_pointer.offset(-1);
        }
        if (code_point === null) {
          return decoderError(fatal);
        }
        return code_point;
      }
      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }
      if (inRange(bite, 0x81, 0xFE)) {
        big5_lead = bite;
        return null;
      }
      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function Big5Encoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      var pointer = indexPointerFor(code_point, index('big5'));
      if (pointer === null) {
        return encoderError(code_point);
      }
      var lead = div(pointer, 157) + 0x81;
      //if (lead < 0xA1) {
      //  return encoderError(code_point);
      //}
      var trail = pointer % 157;
      var offset = trail < 0x3F ? 0x40 : 0x62;
      return output_byte_stream.emit(lead, trail + offset);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['big5'].getEncoder = function(options) {
    return new Big5Encoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['big5'].getDecoder = function(options) {
    return new Big5Decoder(options);
  };


  //
  // 12. Legacy multi-byte Japanese encodings
  //

  // 12.1 euc.jp

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function EUCJPDecoder(options) {
    var fatal = options.fatal;
    var /** @type {number} */ eucjp_first = 0x00,
        /** @type {number} */ eucjp_second = 0x00;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte) {
        if (eucjp_first === 0x00 && eucjp_second === 0x00) {
          return EOF_code_point;
        }
        eucjp_first = 0x00;
        eucjp_second = 0x00;
        return decoderError(fatal);
      }
      byte_pointer.offset(1);

      var lead, code_point;
      if (eucjp_second !== 0x00) {
        lead = eucjp_second;
        eucjp_second = 0x00;
        code_point = null;
        if (inRange(lead, 0xA1, 0xFE) && inRange(bite, 0xA1, 0xFE)) {
          code_point = indexCodePointFor((lead - 0xA1) * 94 + bite - 0xA1,
                                         index('jis0212'));
        }
        if (!inRange(bite, 0xA1, 0xFE)) {
          byte_pointer.offset(-1);
        }
        if (code_point === null) {
          return decoderError(fatal);
        }
        return code_point;
      }
      if (eucjp_first === 0x8E && inRange(bite, 0xA1, 0xDF)) {
        eucjp_first = 0x00;
        return 0xFF61 + bite - 0xA1;
      }
      if (eucjp_first === 0x8F && inRange(bite, 0xA1, 0xFE)) {
        eucjp_first = 0x00;
        eucjp_second = bite;
        return null;
      }
      if (eucjp_first !== 0x00) {
        lead = eucjp_first;
        eucjp_first = 0x00;
        code_point = null;
        if (inRange(lead, 0xA1, 0xFE) && inRange(bite, 0xA1, 0xFE)) {
          code_point = indexCodePointFor((lead - 0xA1) * 94 + bite - 0xA1,
                                         index('jis0208'));
        }
        if (!inRange(bite, 0xA1, 0xFE)) {
          byte_pointer.offset(-1);
        }
        if (code_point === null) {
          return decoderError(fatal);
        }
        return code_point;
      }
      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }
      if (bite === 0x8E || bite === 0x8F || (inRange(bite, 0xA1, 0xFE))) {
        eucjp_first = bite;
        return null;
      }
      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function EUCJPEncoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      if (code_point === 0x00A5) {
        return output_byte_stream.emit(0x5C);
      }
      if (code_point === 0x203E) {
        return output_byte_stream.emit(0x7E);
      }
      if (inRange(code_point, 0xFF61, 0xFF9F)) {
        return output_byte_stream.emit(0x8E, code_point - 0xFF61 + 0xA1);
      }

      var pointer = indexPointerFor(code_point, index('jis0208'));
      if (pointer === null) {
        return encoderError(code_point);
      }
      var lead = div(pointer, 94) + 0xA1;
      var trail = pointer % 94 + 0xA1;
      return output_byte_stream.emit(lead, trail);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['euc-jp'].getEncoder = function(options) {
    return new EUCJPEncoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['euc-jp'].getDecoder = function(options) {
    return new EUCJPDecoder(options);
  };

  // 12.2 iso-2022-jp

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function ISO2022JPDecoder(options) {
    var fatal = options.fatal;
    /** @enum */
    var state = {
      ASCII: 0,
      escape_start: 1,
      escape_middle: 2,
      escape_final: 3,
      lead: 4,
      trail: 5,
      Katakana: 6
    };
    var /** @type {number} */ iso2022jp_state = state.ASCII,
        /** @type {boolean} */ iso2022jp_jis0212 = false,
        /** @type {number} */ iso2022jp_lead = 0x00;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite !== EOF_byte) {
        byte_pointer.offset(1);
      }
      switch (iso2022jp_state) {
        default:
        case state.ASCII:
          if (bite === 0x1B) {
            iso2022jp_state = state.escape_start;
            return null;
          }
          if (inRange(bite, 0x00, 0x7F)) {
            return bite;
          }
          if (bite === EOF_byte) {
            return EOF_code_point;
          }
          return decoderError(fatal);

        case state.escape_start:
          if (bite === 0x24 || bite === 0x28) {
            iso2022jp_lead = bite;
            iso2022jp_state = state.escape_middle;
            return null;
          }
          if (bite !== EOF_byte) {
            byte_pointer.offset(-1);
          }
          iso2022jp_state = state.ASCII;
          return decoderError(fatal);

        case state.escape_middle:
          var lead = iso2022jp_lead;
          iso2022jp_lead = 0x00;
          if (lead === 0x24 && (bite === 0x40 || bite === 0x42)) {
            iso2022jp_jis0212 = false;
            iso2022jp_state = state.lead;
            return null;
          }
          if (lead === 0x24 && bite === 0x28) {
            iso2022jp_state = state.escape_final;
            return null;
          }
          if (lead === 0x28 && (bite === 0x42 || bite === 0x4A)) {
            iso2022jp_state = state.ASCII;
            return null;
          }
          if (lead === 0x28 && bite === 0x49) {
            iso2022jp_state = state.Katakana;
            return null;
          }
          if (bite === EOF_byte) {
            byte_pointer.offset(-1);
          } else {
            byte_pointer.offset(-2);
          }
          iso2022jp_state = state.ASCII;
          return decoderError(fatal);

        case state.escape_final:
          if (bite === 0x44) {
            iso2022jp_jis0212 = true;
            iso2022jp_state = state.lead;
            return null;
          }
          if (bite === EOF_byte) {
            byte_pointer.offset(-2);
          } else {
            byte_pointer.offset(-3);
          }
          iso2022jp_state = state.ASCII;
          return decoderError(fatal);

        case state.lead:
          if (bite === 0x0A) {
            iso2022jp_state = state.ASCII;
            return decoderError(fatal, 0x000A);
          }
          if (bite === 0x1B) {
            iso2022jp_state = state.escape_start;
            return null;
          }
          if (bite === EOF_byte) {
            return EOF_code_point;
          }
          iso2022jp_lead = bite;
          iso2022jp_state = state.trail;
          return null;

        case state.trail:
          iso2022jp_state = state.lead;
          if (bite === EOF_byte) {
            return decoderError(fatal);
          }
          var code_point = null;
          var pointer = (iso2022jp_lead - 0x21) * 94 + bite - 0x21;
          if (inRange(iso2022jp_lead, 0x21, 0x7E) &&
              inRange(bite, 0x21, 0x7E)) {
            code_point = (iso2022jp_jis0212 === false) ?
                indexCodePointFor(pointer, index('jis0208')) :
                indexCodePointFor(pointer, index('jis0212'));
          }
          if (code_point === null) {
            return decoderError(fatal);
          }
          return code_point;

        case state.Katakana:
          if (bite === 0x1B) {
            iso2022jp_state = state.escape_start;
            return null;
          }
          if (inRange(bite, 0x21, 0x5F)) {
            return 0xFF61 + bite - 0x21;
          }
          if (bite === EOF_byte) {
            return EOF_code_point;
          }
          return decoderError(fatal);
      }
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function ISO2022JPEncoder(options) {
    var fatal = options.fatal;
    /** @enum */
    var state = {
      ASCII: 0,
      lead: 1,
      Katakana: 2
    };
    var /** @type {number} */ iso2022jp_state = state.ASCII;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if ((inRange(code_point, 0x0000, 0x007F) ||
           code_point === 0x00A5 || code_point === 0x203E) &&
          iso2022jp_state !== state.ASCII) {
        code_point_pointer.offset(-1);
        iso2022jp_state = state.ASCII;
        return output_byte_stream.emit(0x1B, 0x28, 0x42);
      }
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      if (code_point === 0x00A5) {
        return output_byte_stream.emit(0x5C);
      }
      if (code_point === 0x203E) {
        return output_byte_stream.emit(0x7E);
      }
      if (inRange(code_point, 0xFF61, 0xFF9F) &&
          iso2022jp_state !== state.Katakana) {
        code_point_pointer.offset(-1);
        iso2022jp_state = state.Katakana;
        return output_byte_stream.emit(0x1B, 0x28, 0x49);
      }
      if (inRange(code_point, 0xFF61, 0xFF9F)) {
        return output_byte_stream.emit(code_point - 0xFF61 - 0x21);
      }
      if (iso2022jp_state !== state.lead) {
        code_point_pointer.offset(-1);
        iso2022jp_state = state.lead;
        return output_byte_stream.emit(0x1B, 0x24, 0x42);
      }
      var pointer = indexPointerFor(code_point, index('jis0208'));
      if (pointer === null) {
        return encoderError(code_point);
      }
      var lead = div(pointer, 94) + 0x21;
      var trail = pointer % 94 + 0x21;
      return output_byte_stream.emit(lead, trail);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['iso-2022-jp'].getEncoder = function(options) {
    return new ISO2022JPEncoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['iso-2022-jp'].getDecoder = function(options) {
    return new ISO2022JPDecoder(options);
  };

  // 12.3 shift_jis

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function ShiftJISDecoder(options) {
    var fatal = options.fatal;
    var /** @type {number} */ shiftjis_lead = 0x00;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte && shiftjis_lead === 0x00) {
        return EOF_code_point;
      }
      if (bite === EOF_byte && shiftjis_lead !== 0x00) {
        shiftjis_lead = 0x00;
        return decoderError(fatal);
      }
      byte_pointer.offset(1);
      if (shiftjis_lead !== 0x00) {
        var lead = shiftjis_lead;
        shiftjis_lead = 0x00;
        if (inRange(bite, 0x40, 0x7E) || inRange(bite, 0x80, 0xFC)) {
          var offset = (bite < 0x7F) ? 0x40 : 0x41;
          var lead_offset = (lead < 0xA0) ? 0x81 : 0xC1;
          var code_point = indexCodePointFor((lead - lead_offset) * 188 +
                                             bite - offset, index('jis0208'));
          if (code_point === null) {
            return decoderError(fatal);
          }
          return code_point;
        }
        byte_pointer.offset(-1);
        return decoderError(fatal);
      }
      if (inRange(bite, 0x00, 0x80)) {
        return bite;
      }
      if (inRange(bite, 0xA1, 0xDF)) {
        return 0xFF61 + bite - 0xA1;
      }
      if (inRange(bite, 0x81, 0x9F) || inRange(bite, 0xE0, 0xFC)) {
        shiftjis_lead = bite;
        return null;
      }
      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function ShiftJISEncoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x0080)) {
        return output_byte_stream.emit(code_point);
      }
      if (code_point === 0x00A5) {
        return output_byte_stream.emit(0x5C);
      }
      if (code_point === 0x203E) {
        return output_byte_stream.emit(0x7E);
      }
      if (inRange(code_point, 0xFF61, 0xFF9F)) {
        return output_byte_stream.emit(code_point - 0xFF61 + 0xA1);
      }
      var pointer = indexPointerFor(code_point, index('jis0208'));
      if (pointer === null) {
        return encoderError(code_point);
      }
      var lead = div(pointer, 188);
      var lead_offset = lead < 0x1F ? 0x81 : 0xC1;
      var trail = pointer % 188;
      var offset = trail < 0x3F ? 0x40 : 0x41;
      return output_byte_stream.emit(lead + lead_offset, trail + offset);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['shift_jis'].getEncoder = function(options) {
    return new ShiftJISEncoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['shift_jis'].getDecoder = function(options) {
    return new ShiftJISDecoder(options);
  };

  //
  // 13. Legacy multi-byte Korean encodings
  //

  // 13.1 euc-kr

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function EUCKRDecoder(options) {
    var fatal = options.fatal;
    var /** @type {number} */ euckr_lead = 0x00;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte && euckr_lead === 0) {
        return EOF_code_point;
      }
      if (bite === EOF_byte && euckr_lead !== 0) {
        euckr_lead = 0x00;
        return decoderError(fatal);
      }
      byte_pointer.offset(1);
      if (euckr_lead !== 0x00) {
        var lead = euckr_lead;
        var pointer = null;
        euckr_lead = 0x00;

        if (inRange(lead, 0x81, 0xC6)) {
          var temp = (26 + 26 + 126) * (lead - 0x81);
          if (inRange(bite, 0x41, 0x5A)) {
            pointer = temp + bite - 0x41;
          } else if (inRange(bite, 0x61, 0x7A)) {
            pointer = temp + 26 + bite - 0x61;
          } else if (inRange(bite, 0x81, 0xFE)) {
            pointer = temp + 26 + 26 + bite - 0x81;
          }
        }

        if (inRange(lead, 0xC7, 0xFD) && inRange(bite, 0xA1, 0xFE)) {
          pointer = (26 + 26 + 126) * (0xC7 - 0x81) + (lead - 0xC7) * 94 +
              (bite - 0xA1);
        }

        var code_point = (pointer === null) ? null :
            indexCodePointFor(pointer, index('euc-kr'));
        if (pointer === null) {
          byte_pointer.offset(-1);
        }
        if (code_point === null) {
          return decoderError(fatal);
        }
        return code_point;
      }

      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }

      if (inRange(bite, 0x81, 0xFD)) {
        euckr_lead = bite;
        return null;
      }

      return decoderError(fatal);
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function EUCKREncoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      var pointer = indexPointerFor(code_point, index('euc-kr'));
      if (pointer === null) {
        return encoderError(code_point);
      }
      var lead, trail;
      if (pointer < ((26 + 26 + 126) * (0xC7 - 0x81))) {
        lead = div(pointer, (26 + 26 + 126)) + 0x81;
        trail = pointer % (26 + 26 + 126);
        var offset = trail < 26 ? 0x41 : trail < 26 + 26 ? 0x47 : 0x4D;
        return output_byte_stream.emit(lead, trail + offset);
      }
      pointer = pointer - (26 + 26 + 126) * (0xC7 - 0x81);
      lead = div(pointer, 94) + 0xC7;
      trail = pointer % 94 + 0xA1;
      return output_byte_stream.emit(lead, trail);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['euc-kr'].getEncoder = function(options) {
    return new EUCKREncoder(options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['euc-kr'].getDecoder = function(options) {
    return new EUCKRDecoder(options);
  };


  //
  // 14. Legacy miscellaneous encodings
  //

  // 14.1 replacement

  // Not needed - API throws TypeError

  // 14.2 utf-16

  /**
   * @constructor
   * @param {boolean} utf16_be True if big-endian, false if little-endian.
   * @param {{fatal: boolean}} options
   */
  function UTF16Decoder(utf16_be, options) {
    var fatal = options.fatal;
    var /** @type {?number} */ utf16_lead_byte = null,
        /** @type {?number} */ utf16_lead_surrogate = null;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte && utf16_lead_byte === null &&
          utf16_lead_surrogate === null) {
        return EOF_code_point;
      }
      if (bite === EOF_byte && (utf16_lead_byte !== null ||
                                utf16_lead_surrogate !== null)) {
        return decoderError(fatal);
      }
      byte_pointer.offset(1);
      if (utf16_lead_byte === null) {
        utf16_lead_byte = bite;
        return null;
      }
      var code_point;
      if (utf16_be) {
        code_point = (utf16_lead_byte << 8) + bite;
      } else {
        code_point = (bite << 8) + utf16_lead_byte;
      }
      utf16_lead_byte = null;
      if (utf16_lead_surrogate !== null) {
        var lead_surrogate = utf16_lead_surrogate;
        utf16_lead_surrogate = null;
        if (inRange(code_point, 0xDC00, 0xDFFF)) {
          return 0x10000 + (lead_surrogate - 0xD800) * 0x400 +
              (code_point - 0xDC00);
        }
        byte_pointer.offset(-2);
        return decoderError(fatal);
      }
      if (inRange(code_point, 0xD800, 0xDBFF)) {
        utf16_lead_surrogate = code_point;
        return null;
      }
      if (inRange(code_point, 0xDC00, 0xDFFF)) {
        return decoderError(fatal);
      }
      return code_point;
    };
  }

  /**
   * @constructor
   * @param {boolean} utf16_be True if big-endian, false if little-endian.
   * @param {{fatal: boolean}} options
   */
  function UTF16Encoder(utf16_be, options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      /**
       * @param {number} code_unit
       * @return {number} last byte emitted
       */
      function convert_to_bytes(code_unit) {
        var byte1 = code_unit >> 8;
        var byte2 = code_unit & 0x00FF;
        if (utf16_be) {
          return output_byte_stream.emit(byte1, byte2);
        }
        return output_byte_stream.emit(byte2, byte1);
      }
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0xD800, 0xDFFF)) {
        encoderError(code_point);
      }
      if (code_point <= 0xFFFF) {
        return convert_to_bytes(code_point);
      }
      var lead = div((code_point - 0x10000), 0x400) + 0xD800;
      var trail = ((code_point - 0x10000) % 0x400) + 0xDC00;
      convert_to_bytes(lead);
      return convert_to_bytes(trail);
    };
  }

  // 14.3 utf-16be
  /** @param {{fatal: boolean}} options */
  name_to_encoding['utf-16be'].getEncoder = function(options) {
    return new UTF16Encoder(true, options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['utf-16be'].getDecoder = function(options) {
    return new UTF16Decoder(true, options);
  };

  // 14.4 utf-16le
  /** @param {{fatal: boolean}} options */
  name_to_encoding['utf-16le'].getEncoder = function(options) {
    return new UTF16Encoder(false, options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['utf-16le'].getDecoder = function(options) {
    return new UTF16Decoder(false, options);
  };

  // 14.5 x-user-defined

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function XUserDefinedDecoder(options) {
    var fatal = options.fatal;
    /**
     * @param {ByteInputStream} byte_pointer The byte stream to decode.
     * @return {?number} The next code point decoded, or null if not enough
     *     data exists in the input stream to decode a complete code point.
     */
    this.decode = function(byte_pointer) {
      var bite = byte_pointer.get();
      if (bite === EOF_byte) {
        return EOF_code_point;
      }
      byte_pointer.offset(1);
      if (inRange(bite, 0x00, 0x7F)) {
        return bite;
      }
      return 0xF780 + bite - 0x80;
    };
  }

  /**
   * @constructor
   * @param {{fatal: boolean}} options
   */
  function XUserDefinedEncoder(index, options) {
    var fatal = options.fatal;
    /**
     * @param {ByteOutputStream} output_byte_stream Output byte stream.
     * @param {CodePointInputStream} code_point_pointer Input stream.
     * @return {number} The last byte emitted.
     */
    this.encode = function(output_byte_stream, code_point_pointer) {
      var code_point = code_point_pointer.get();
      if (code_point === EOF_code_point) {
        return EOF_byte;
      }
      code_point_pointer.offset(1);
      if (inRange(code_point, 0x0000, 0x007F)) {
        return output_byte_stream.emit(code_point);
      }
      if (inRange(code_point, 0xF780, 0xF7FF)) {
        return output_byte_stream.emit(code_point - 0xF780 + 0x80);
      }
      encoderError(code_point);
    };
  }

  /** @param {{fatal: boolean}} options */
  name_to_encoding['x-user-defined'].getEncoder = function(options) {
    return new XUserDefinedEncoder(false, options);
  };
  /** @param {{fatal: boolean}} options */
  name_to_encoding['x-user-defined'].getDecoder = function(options) {
    return new XUserDefinedDecoder(false, options);
  };

  // NOTE: currently unused
  /**
   * @param {string} label The encoding label.
   * @param {ByteInputStream} input_stream The byte stream to test.
   */
  function detectEncoding(label, input_stream) {
    if (input_stream.match([0xFF, 0xFE])) {
      input_stream.offset(2);
      return 'utf-16le';
    }
    if (input_stream.match([0xFE, 0xFF])) {
      input_stream.offset(2);
      return 'utf-16be';
    }
    if (input_stream.match([0xEF, 0xBB, 0xBF])) {
      input_stream.offset(3);
      return 'utf-8';
    }
    return label;
  }

  if (!('TextEncoder' in global)) global['TextEncoder'] = TextEncoder;
  if (!('TextDecoder' in global)) global['TextDecoder'] = TextDecoder;
}(this));


==> figures/notebook_visualize_rerank_spd_files/extension.js <==
<!DOCTYPE HTML>
<html>

<head>
    <meta charset="utf-8">

    <title>Jupyter Notebook</title>
    <link rel="shortcut icon" type="image/x-icon" href="/static/base/images/favicon.ico?v=30780f272ab4aac64aa073a841546240">
    <meta http-equiv="X-UA-Compatible" content="IE=edge" />
    <link rel="stylesheet" href="/static/components/jquery-ui/themes/smoothness/jquery-ui.min.css?v=9b2c8d3489227115310662a343fce11c" type="text/css" />
    <link rel="stylesheet" href="/static/components/jquery-typeahead/dist/jquery.typeahead.min.css?v=7afb461de36accb1aa133a1710f5bc56" type="text/css" />
    <meta name="viewport" content="width=device-width, initial-scale=1.0">
    
    

    <link rel="stylesheet" href="/static/style/style.min.css?v=919d6b8e09904fa50d95875519dcb45b" type="text/css"/>
    
<style type="text/css">
/* disable initial hide */
div#header, div#site {
    display: block;
}
</style>

    <link rel="stylesheet" href="/custom/custom.css" type="text/css" />
    <script src="/static/components/es6-promise/promise.min.js?v=f004a16cb856e0ff11781d01ec5ca8fe" type="text/javascript" charset="utf-8"></script>
    <script src="/static/components/requirejs/require.js?v=6da8be361b9ee26c5e721e76c6d4afce" type="text/javascript" charset="utf-8"></script>
    <script>
      require.config({
          
          urlArgs: "v=20170405135523",
          
          baseUrl: '/static/',
          paths: {
            'auth/js/main': 'auth/js/main.min',
            custom : '/custom',
            nbextensions : '/nbextensions',
            kernelspecs : '/kernelspecs',
            underscore : 'components/underscore/underscore-min',
            backbone : 'components/backbone/backbone-min',
            jquery: 'components/jquery/jquery.min',
            bootstrap: 'components/bootstrap/js/bootstrap.min',
            bootstraptour: 'components/bootstrap-tour/build/js/bootstrap-tour.min',
            'jquery-ui': 'components/jquery-ui/ui/minified/jquery-ui.min',
            moment: 'components/moment/moment',
            codemirror: 'components/codemirror',
            termjs: 'components/term.js/src/term',
            typeahead: 'components/jquery-typeahead/dist/jquery.typeahead'
          },
	  map: { // for backward compatibility
	    "*": {
		"jqueryui": "jquery-ui",
	    }
	  },
          shim: {
            typeahead: {
              deps: ["jquery"],
              exports: "typeahead"
            },
            underscore: {
              exports: '_'
            },
            backbone: {
              deps: ["underscore", "jquery"],
              exports: "Backbone"
            },
            bootstrap: {
              deps: ["jquery"],
              exports: "bootstrap"
            },
            bootstraptour: {
              deps: ["bootstrap"],
              exports: "Tour"
            },
            "jquery-ui": {
              deps: ["jquery"],
              exports: "$"
            }
          },
          waitSeconds: 30,
      });

      require.config({
          map: {
              '*':{
                'contents': 'services/contents',
              }
          }
      });
    </script>

    
    

</head>

<body class="" >

<noscript>
    <div id='noscript'>
      Jupyter Notebook requires JavaScript.<br>
      Please enable it to proceed.
  </div>
</noscript>

<div id="header">
  <div id="header-container" class="container">
  <div id="ipython_notebook" class="nav navbar-brand pull-left"><a href="/tree" title='dashboard'><img src='/static/base/images/logo.png?v=7c4597ba713d804995e8f8dad448a397' alt='Jupyter Notebook'/></a></div>

  
  
  


  

  
  
  </div>
  <div class="header-bar"></div>

  
  
</div>

<div id="site">


<div class="error">
    
    <h1>404 : Not Found</h1>
    
    
<p>You are requesting a page that does not exist!</p>

</header>


</div>







</body>

</html>

==> figures/notebook_visualize_rerank_spd_files/promise.min.js <==
!function(){var a,b,c,d;!function(){var e={},f={};a=function(a,b,c){e[a]={deps:b,callback:c}},d=c=b=function(a){function c(b){if("."!==b.charAt(0))return b;for(var c=b.split("/"),d=a.split("/").slice(0,-1),e=0,f=c.length;f>e;e++){var g=c[e];if(".."===g)d.pop();else{if("."===g)continue;d.push(g)}}return d.join("/")}if(d._eak_seen=e,f[a])return f[a];if(f[a]={},!e[a])throw new Error("Could not find module "+a);for(var g,h=e[a],i=h.deps,j=h.callback,k=[],l=0,m=i.length;m>l;l++)"exports"===i[l]?k.push(g={}):k.push(b(c(i[l])));var n=j.apply(this,k);return f[a]=g||n}}(),a("promise/all",["./utils","exports"],function(a,b){"use strict";function c(a){var b=this;if(!d(a))throw new TypeError("You must pass an array to all.");return new b(function(b,c){function d(a){return function(b){f(a,b)}}function f(a,c){h[a]=c,0===--i&&b(h)}var g,h=[],i=a.length;0===i&&b([]);for(var j=0;j<a.length;j++)g=a[j],g&&e(g.then)?g.then(d(j),c):f(j,g)})}var d=a.isArray,e=a.isFunction;b.all=c}),a("promise/asap",["exports"],function(a){"use strict";function b(){return function(){process.nextTick(e)}}function c(){var a=0,b=new i(e),c=document.createTextNode("");return b.observe(c,{characterData:!0}),function(){c.data=a=++a%2}}function d(){return function(){j.setTimeout(e,1)}}function e(){for(var a=0;a<k.length;a++){var b=k[a],c=b[0],d=b[1];c(d)}k=[]}function f(a,b){var c=k.push([a,b]);1===c&&g()}var g,h="undefined"!=typeof window?window:{},i=h.MutationObserver||h.WebKitMutationObserver,j="undefined"!=typeof global?global:void 0===this?window:this,k=[];g="undefined"!=typeof process&&"[object process]"==={}.toString.call(process)?b():i?c():d(),a.asap=f}),a("promise/config",["exports"],function(a){"use strict";function b(a,b){return 2!==arguments.length?c[a]:(c[a]=b,void 0)}var c={instrument:!1};a.config=c,a.configure=b}),a("promise/polyfill",["./promise","./utils","exports"],function(a,b,c){"use strict";function d(){var a;a="undefined"!=typeof global?global:"undefined"!=typeof window&&window.document?window:self;var b="Promise"in a&&"resolve"in a.Promise&&"reject"in a.Promise&&"all"in a.Promise&&"race"in a.Promise&&function(){var b;return new a.Promise(function(a){b=a}),f(b)}();b||(a.Promise=e)}var e=a.Promise,f=b.isFunction;c.polyfill=d}),a("promise/promise",["./config","./utils","./all","./race","./resolve","./reject","./asap","exports"],function(a,b,c,d,e,f,g,h){"use strict";function i(a){if(!v(a))throw new TypeError("You must pass a resolver function as the first argument to the promise constructor");if(!(this instanceof i))throw new TypeError("Failed to construct 'Promise': Please use the 'new' operator, this object constructor cannot be called as a function.");this._subscribers=[],j(a,this)}function j(a,b){function c(a){o(b,a)}function d(a){q(b,a)}try{a(c,d)}catch(e){d(e)}}function k(a,b,c,d){var e,f,g,h,i=v(c);if(i)try{e=c(d),g=!0}catch(j){h=!0,f=j}else e=d,g=!0;n(b,e)||(i&&g?o(b,e):h?q(b,f):a===D?o(b,e):a===E&&q(b,e))}function l(a,b,c,d){var e=a._subscribers,f=e.length;e[f]=b,e[f+D]=c,e[f+E]=d}function m(a,b){for(var c,d,e=a._subscribers,f=a._detail,g=0;g<e.length;g+=3)c=e[g],d=e[g+b],k(b,c,d,f);a._subscribers=null}function n(a,b){var c,d=null;try{if(a===b)throw new TypeError("A promises callback cannot return that same promise.");if(u(b)&&(d=b.then,v(d)))return d.call(b,function(d){return c?!0:(c=!0,b!==d?o(a,d):p(a,d),void 0)},function(b){return c?!0:(c=!0,q(a,b),void 0)}),!0}catch(e){return c?!0:(q(a,e),!0)}return!1}function o(a,b){a===b?p(a,b):n(a,b)||p(a,b)}function p(a,b){a._state===B&&(a._state=C,a._detail=b,t.async(r,a))}function q(a,b){a._state===B&&(a._state=C,a._detail=b,t.async(s,a))}function r(a){m(a,a._state=D)}function s(a){m(a,a._state=E)}var t=a.config,u=(a.configure,b.objectOrFunction),v=b.isFunction,w=(b.now,c.all),x=d.race,y=e.resolve,z=f.reject,A=g.asap;t.async=A;var B=void 0,C=0,D=1,E=2;i.prototype={constructor:i,_state:void 0,_detail:void 0,_subscribers:void 0,then:function(a,b){var c=this,d=new this.constructor(function(){});if(this._state){var e=arguments;t.async(function(){k(c._state,d,e[c._state-1],c._detail)})}else l(this,d,a,b);return d},"catch":function(a){return this.then(null,a)}},i.all=w,i.race=x,i.resolve=y,i.reject=z,h.Promise=i}),a("promise/race",["./utils","exports"],function(a,b){"use strict";function c(a){var b=this;if(!d(a))throw new TypeError("You must pass an array to race.");return new b(function(b,c){for(var d,e=0;e<a.length;e++)d=a[e],d&&"function"==typeof d.then?d.then(b,c):b(d)})}var d=a.isArray;b.race=c}),a("promise/reject",["exports"],function(a){"use strict";function b(a){var b=this;return new b(function(b,c){c(a)})}a.reject=b}),a("promise/resolve",["exports"],function(a){"use strict";function b(a){if(a&&"object"==typeof a&&a.constructor===this)return a;var b=this;return new b(function(b){b(a)})}a.resolve=b}),a("promise/utils",["exports"],function(a){"use strict";function b(a){return c(a)||"object"==typeof a&&null!==a}function c(a){return"function"==typeof a}function d(a){return"[object Array]"===Object.prototype.toString.call(a)}var e=Date.now||function(){return(new Date).getTime()};a.objectOrFunction=b,a.isFunction=c,a.isArray=d,a.now=e}),b("promise/polyfill").polyfill()}();

==> figures/notebook_visualize_rerank_spd_files/require.js <==
/** vim: et:ts=4:sw=4:sts=4
 * @license RequireJS 2.1.22 Copyright (c) 2010-2015, The Dojo Foundation All Rights Reserved.
 * Available via the MIT or new BSD license.
 * see: http://github.com/jrburke/requirejs for details
 */
//Not using strict: uneven strict support in browsers, #392, and causes
//problems with requirejs.exec()/transpiler plugins that may not be strict.
/*jslint regexp: true, nomen: true, sloppy: true */
/*global window, navigator, document, importScripts, setTimeout, opera */

var requirejs, require, define;
(function (global) {
    var req, s, head, baseElement, dataMain, src,
        interactiveScript, currentlyAddingScript, mainScript, subPath,
        version = '2.1.22',
        commentRegExp = /(\/\*([\s\S]*?)\*\/|([^:]|^)\/\/(.*)$)/mg,
        cjsRequireRegExp = /[^.]\s*require\s*\(\s*["']([^'"\s]+)["']\s*\)/g,
        jsSuffixRegExp = /\.js$/,
        currDirRegExp = /^\.\//,
        op = Object.prototype,
        ostring = op.toString,
        hasOwn = op.hasOwnProperty,
        ap = Array.prototype,
        isBrowser = !!(typeof window !== 'undefined' && typeof navigator !== 'undefined' && window.document),
        isWebWorker = !isBrowser && typeof importScripts !== 'undefined',
        //PS3 indicates loaded and complete, but need to wait for complete
        //specifically. Sequence is 'loading', 'loaded', execution,
        // then 'complete'. The UA check is unfortunate, but not sure how
        //to feature test w/o causing perf issues.
        readyRegExp = isBrowser && navigator.platform === 'PLAYSTATION 3' ?
                      /^complete$/ : /^(complete|loaded)$/,
        defContextName = '_',
        //Oh the tragedy, detecting opera. See the usage of isOpera for reason.
        isOpera = typeof opera !== 'undefined' && opera.toString() === '[object Opera]',
        contexts = {},
        cfg = {},
        globalDefQueue = [],
        useInteractive = false;

    function isFunction(it) {
        return ostring.call(it) === '[object Function]';
    }

    function isArray(it) {
        return ostring.call(it) === '[object Array]';
    }

    /**
     * Helper function for iterating over an array. If the func returns
     * a true value, it will break out of the loop.
     */
    function each(ary, func) {
        if (ary) {
            var i;
            for (i = 0; i < ary.length; i += 1) {
                if (ary[i] && func(ary[i], i, ary)) {
                    break;
                }
            }
        }
    }

    /**
     * Helper function for iterating over an array backwards. If the func
     * returns a true value, it will break out of the loop.
     */
    function eachReverse(ary, func) {
        if (ary) {
            var i;
            for (i = ary.length - 1; i > -1; i -= 1) {
                if (ary[i] && func(ary[i], i, ary)) {
                    break;
                }
            }
        }
    }

    function hasProp(obj, prop) {
        return hasOwn.call(obj, prop);
    }

    function getOwn(obj, prop) {
        return hasProp(obj, prop) && obj[prop];
    }

    /**
     * Cycles over properties in an object and calls a function for each
     * property value. If the function returns a truthy value, then the
     * iteration is stopped.
     */
    function eachProp(obj, func) {
        var prop;
        for (prop in obj) {
            if (hasProp(obj, prop)) {
                if (func(obj[prop], prop)) {
                    break;
                }
            }
        }
    }

    /**
     * Simple function to mix in properties from source into target,
     * but only if target does not already have a property of the same name.
     */
    function mixin(target, source, force, deepStringMixin) {
        if (source) {
            eachProp(source, function (value, prop) {
                if (force || !hasProp(target, prop)) {
                    if (deepStringMixin && typeof value === 'object' && value &&
                        !isArray(value) && !isFunction(value) &&
                        !(value instanceof RegExp)) {

                        if (!target[prop]) {
                            target[prop] = {};
                        }
                        mixin(target[prop], value, force, deepStringMixin);
                    } else {
                        target[prop] = value;
                    }
                }
            });
        }
        return target;
    }

    //Similar to Function.prototype.bind, but the 'this' object is specified
    //first, since it is easier to read/figure out what 'this' will be.
    function bind(obj, fn) {
        return function () {
            return fn.apply(obj, arguments);
        };
    }

    function scripts() {
        return document.getElementsByTagName('script');
    }

    function defaultOnError(err) {
        throw err;
    }

    //Allow getting a global that is expressed in
    //dot notation, like 'a.b.c'.
    function getGlobal(value) {
        if (!value) {
            return value;
        }
        var g = global;
        each(value.split('.'), function (part) {
            g = g[part];
        });
        return g;
    }

    /**
     * Constructs an error with a pointer to an URL with more information.
     * @param {String} id the error ID that maps to an ID on a web page.
     * @param {String} message human readable error.
     * @param {Error} [err] the original error, if there is one.
     *
     * @returns {Error}
     */
    function makeError(id, msg, err, requireModules) {
        var e = new Error(msg + '\nhttp://requirejs.org/docs/errors.html#' + id);
        e.requireType = id;
        e.requireModules = requireModules;
        if (err) {
            e.originalError = err;
        }
        return e;
    }

    if (typeof define !== 'undefined') {
        //If a define is already in play via another AMD loader,
        //do not overwrite.
        return;
    }

    if (typeof requirejs !== 'undefined') {
        if (isFunction(requirejs)) {
            //Do not overwrite an existing requirejs instance.
            return;
        }
        cfg = requirejs;
        requirejs = undefined;
    }

    //Allow for a require config object
    if (typeof require !== 'undefined' && !isFunction(require)) {
        //assume it is a config object.
        cfg = require;
        require = undefined;
    }

    function newContext(contextName) {
        var inCheckLoaded, Module, context, handlers,
            checkLoadedTimeoutId,
            config = {
                //Defaults. Do not set a default for map
                //config to speed up normalize(), which
                //will run faster if there is no default.
                waitSeconds: 7,
                baseUrl: './',
                paths: {},
                bundles: {},
                pkgs: {},
                shim: {},
                config: {}
            },
            registry = {},
            //registry of just enabled modules, to speed
            //cycle breaking code when lots of modules
            //are registered, but not activated.
            enabledRegistry = {},
            undefEvents = {},
            defQueue = [],
            defined = {},
            urlFetched = {},
            bundlesMap = {},
            requireCounter = 1,
            unnormalizedCounter = 1;

        /**
         * Trims the . and .. from an array of path segments.
         * It will keep a leading path segment if a .. will become
         * the first path segment, to help with module name lookups,
         * which act like paths, but can be remapped. But the end result,
         * all paths that use this function should look normalized.
         * NOTE: this method MODIFIES the input array.
         * @param {Array} ary the array of path segments.
         */
        function trimDots(ary) {
            var i, part;
            for (i = 0; i < ary.length; i++) {
                part = ary[i];
                if (part === '.') {
                    ary.splice(i, 1);
                    i -= 1;
                } else if (part === '..') {
                    // If at the start, or previous value is still ..,
                    // keep them so that when converted to a path it may
                    // still work when converted to a path, even though
                    // as an ID it is less than ideal. In larger point
                    // releases, may be better to just kick out an error.
                    if (i === 0 || (i === 1 && ary[2] === '..') || ary[i - 1] === '..') {
                        continue;
                    } else if (i > 0) {
                        ary.splice(i - 1, 2);
                        i -= 2;
                    }
                }
            }
        }

        /**
         * Given a relative module name, like ./something, normalize it to
         * a real name that can be mapped to a path.
         * @param {String} name the relative name
         * @param {String} baseName a real name that the name arg is relative
         * to.
         * @param {Boolean} applyMap apply the map config to the value. Should
         * only be done if this normalization is for a dependency ID.
         * @returns {String} normalized name
         */
        function normalize(name, baseName, applyMap) {
            var pkgMain, mapValue, nameParts, i, j, nameSegment, lastIndex,
                foundMap, foundI, foundStarMap, starI, normalizedBaseParts,
                baseParts = (baseName && baseName.split('/')),
                map = config.map,
                starMap = map && map['*'];

            //Adjust any relative paths.
            if (name) {
                name = name.split('/');
                lastIndex = name.length - 1;

                // If wanting node ID compatibility, strip .js from end
                // of IDs. Have to do this here, and not in nameToUrl
                // because node allows either .js or non .js to map
                // to same file.
                if (config.nodeIdCompat && jsSuffixRegExp.test(name[lastIndex])) {
                    name[lastIndex] = name[lastIndex].replace(jsSuffixRegExp, '');
                }

                // Starts with a '.' so need the baseName
                if (name[0].charAt(0) === '.' && baseParts) {
                    //Convert baseName to array, and lop off the last part,
                    //so that . matches that 'directory' and not name of the baseName's
                    //module. For instance, baseName of 'one/two/three', maps to
                    //'one/two/three.js', but we want the directory, 'one/two' for
                    //this normalization.
                    normalizedBaseParts = baseParts.slice(0, baseParts.length - 1);
                    name = normalizedBaseParts.concat(name);
                }

                trimDots(name);
                name = name.join('/');
            }

            //Apply map config if available.
            if (applyMap && map && (baseParts || starMap)) {
                nameParts = name.split('/');

                outerLoop: for (i = nameParts.length; i > 0; i -= 1) {
                    nameSegment = nameParts.slice(0, i).join('/');

                    if (baseParts) {
                        //Find the longest baseName segment match in the config.
                        //So, do joins on the biggest to smallest lengths of baseParts.
                        for (j = baseParts.length; j > 0; j -= 1) {
                            mapValue = getOwn(map, baseParts.slice(0, j).join('/'));

                            //baseName segment has config, find if it has one for
                            //this name.
                            if (mapValue) {
                                mapValue = getOwn(mapValue, nameSegment);
                                if (mapValue) {
                                    //Match, update name to the new value.
                                    foundMap = mapValue;
                                    foundI = i;
                                    break outerLoop;
                                }
                            }
                        }
                    }

                    //Check for a star map match, but just hold on to it,
                    //if there is a shorter segment match later in a matching
                    //config, then favor over this star map.
                    if (!foundStarMap && starMap && getOwn(starMap, nameSegment)) {
                        foundStarMap = getOwn(starMap, nameSegment);
                        starI = i;
                    }
                }

                if (!foundMap && foundStarMap) {
                    foundMap = foundStarMap;
                    foundI = starI;
                }

                if (foundMap) {
                    nameParts.splice(0, foundI, foundMap);
                    name = nameParts.join('/');
                }
            }

            // If the name points to a package's name, use
            // the package main instead.
            pkgMain = getOwn(config.pkgs, name);

            return pkgMain ? pkgMain : name;
        }

        function removeScript(name) {
            if (isBrowser) {
                each(scripts(), function (scriptNode) {
                    if (scriptNode.getAttribute('data-requiremodule') === name &&
                            scriptNode.getAttribute('data-requirecontext') === context.contextName) {
                        scriptNode.parentNode.removeChild(scriptNode);
                        return true;
                    }
                });
            }
        }

        function hasPathFallback(id) {
            var pathConfig = getOwn(config.paths, id);
            if (pathConfig && isArray(pathConfig) && pathConfig.length > 1) {
                //Pop off the first array value, since it failed, and
                //retry
                pathConfig.shift();
                context.require.undef(id);

                //Custom require that does not do map translation, since
                //ID is "absolute", already mapped/resolved.
                context.makeRequire(null, {
                    skipMap: true
                })([id]);

                return true;
            }
        }

        //Turns a plugin!resource to [plugin, resource]
        //with the plugin being undefined if the name
        //did not have a plugin prefix.
        function splitPrefix(name) {
            var prefix,
                index = name ? name.indexOf('!') : -1;
            if (index > -1) {
                prefix = name.substring(0, index);
                name = name.substring(index + 1, name.length);
            }
            return [prefix, name];
        }

        /**
         * Creates a module mapping that includes plugin prefix, module
         * name, and path. If parentModuleMap is provided it will
         * also normalize the name via require.normalize()
         *
         * @param {String} name the module name
         * @param {String} [parentModuleMap] parent module map
         * for the module name, used to resolve relative names.
         * @param {Boolean} isNormalized: is the ID already normalized.
         * This is true if this call is done for a define() module ID.
         * @param {Boolean} applyMap: apply the map config to the ID.
         * Should only be true if this map is for a dependency.
         *
         * @returns {Object}
         */
        function makeModuleMap(name, parentModuleMap, isNormalized, applyMap) {
            var url, pluginModule, suffix, nameParts,
                prefix = null,
                parentName = parentModuleMap ? parentModuleMap.name : null,
                originalName = name,
                isDefine = true,
                normalizedName = '';

            //If no name, then it means it is a require call, generate an
            //internal name.
            if (!name) {
                isDefine = false;
                name = '_@r' + (requireCounter += 1);
            }

            nameParts = splitPrefix(name);
            prefix = nameParts[0];
            name = nameParts[1];

            if (prefix) {
                prefix = normalize(prefix, parentName, applyMap);
                pluginModule = getOwn(defined, prefix);
            }

            //Account for relative paths if there is a base name.
            if (name) {
                if (prefix) {
                    if (pluginModule && pluginModule.normalize) {
                        //Plugin is loaded, use its normalize method.
                        normalizedName = pluginModule.normalize(name, function (name) {
                            return normalize(name, parentName, applyMap);
                        });
                    } else {
                        // If nested plugin references, then do not try to
                        // normalize, as it will not normalize correctly. This
                        // places a restriction on resourceIds, and the longer
                        // term solution is not to normalize until plugins are
                        // loaded and all normalizations to allow for async
                        // loading of a loader plugin. But for now, fixes the
                        // common uses. Details in #1131
                        normalizedName = name.indexOf('!') === -1 ?
                                         normalize(name, parentName, applyMap) :
                                         name;
                    }
                } else {
                    //A regular module.
                    normalizedName = normalize(name, parentName, applyMap);

                    //Normalized name may be a plugin ID due to map config
                    //application in normalize. The map config values must
                    //already be normalized, so do not need to redo that part.
                    nameParts = splitPrefix(normalizedName);
                    prefix = nameParts[0];
                    normalizedName = nameParts[1];
                    isNormalized = true;

                    url = context.nameToUrl(normalizedName);
                }
            }

            //If the id is a plugin id that cannot be determined if it needs
            //normalization, stamp it with a unique ID so two matching relative
            //ids that may conflict can be separate.
            suffix = prefix && !pluginModule && !isNormalized ?
                     '_unnormalized' + (unnormalizedCounter += 1) :
                     '';

            return {
                prefix: prefix,
                name: normalizedName,
                parentMap: parentModuleMap,
                unnormalized: !!suffix,
                url: url,
                originalName: originalName,
                isDefine: isDefine,
                id: (prefix ?
                        prefix + '!' + normalizedName :
                        normalizedName) + suffix
            };
        }

        function getModule(depMap) {
            var id = depMap.id,
                mod = getOwn(registry, id);

            if (!mod) {
                mod = registry[id] = new context.Module(depMap);
            }

            return mod;
        }

        function on(depMap, name, fn) {
            var id = depMap.id,
                mod = getOwn(registry, id);

            if (hasProp(defined, id) &&
                    (!mod || mod.defineEmitComplete)) {
                if (name === 'defined') {
                    fn(defined[id]);
                }
            } else {
                mod = getModule(depMap);
                if (mod.error && name === 'error') {
                    fn(mod.error);
                } else {
                    mod.on(name, fn);
                }
            }
        }

        function onError(err, errback) {
            var ids = err.requireModules,
                notified = false;

            if (errback) {
                errback(err);
            } else {
                each(ids, function (id) {
                    var mod = getOwn(registry, id);
                    if (mod) {
                        //Set error on module, so it skips timeout checks.
                        mod.error = err;
                        if (mod.events.error) {
                            notified = true;
                            mod.emit('error', err);
                        }
                    }
                });

                if (!notified) {
                    req.onError(err);
                }
            }
        }

        /**
         * Internal method to transfer globalQueue items to this context's
         * defQueue.
         */
        function takeGlobalQueue() {
            //Push all the globalDefQueue items into the context's defQueue
            if (globalDefQueue.length) {
                each(globalDefQueue, function(queueItem) {
                    var id = queueItem[0];
                    if (typeof id === 'string') {
                        context.defQueueMap[id] = true;
                    }
                    defQueue.push(queueItem);
                });
                globalDefQueue = [];
            }
        }

        handlers = {
            'require': function (mod) {
                if (mod.require) {
                    return mod.require;
                } else {
                    return (mod.require = context.makeRequire(mod.map));
                }
            },
            'exports': function (mod) {
                mod.usingExports = true;
                if (mod.map.isDefine) {
                    if (mod.exports) {
                        return (defined[mod.map.id] = mod.exports);
                    } else {
                        return (mod.exports = defined[mod.map.id] = {});
                    }
                }
            },
            'module': function (mod) {
                if (mod.module) {
                    return mod.module;
                } else {
                    return (mod.module = {
                        id: mod.map.id,
                        uri: mod.map.url,
                        config: function () {
                            return getOwn(config.config, mod.map.id) || {};
                        },
                        exports: mod.exports || (mod.exports = {})
                    });
                }
            }
        };

        function cleanRegistry(id) {
            //Clean up machinery used for waiting modules.
            delete registry[id];
            delete enabledRegistry[id];
        }

        function breakCycle(mod, traced, processed) {
            var id = mod.map.id;

            if (mod.error) {
                mod.emit('error', mod.error);
            } else {
                traced[id] = true;
                each(mod.depMaps, function (depMap, i) {
                    var depId = depMap.id,
                        dep = getOwn(registry, depId);

                    //Only force things that have not completed
                    //being defined, so still in the registry,
                    //and only if it has not been matched up
                    //in the module already.
                    if (dep && !mod.depMatched[i] && !processed[depId]) {
                        if (getOwn(traced, depId)) {
                            mod.defineDep(i, defined[depId]);
                            mod.check(); //pass false?
                        } else {
                            breakCycle(dep, traced, processed);
                        }
                    }
                });
                processed[id] = true;
            }
        }

        function checkLoaded() {
            var err, usingPathFallback,
                waitInterval = config.waitSeconds * 1000,
                //It is possible to disable the wait interval by using waitSeconds of 0.
                expired = waitInterval && (context.startTime + waitInterval) < new Date().getTime(),
                noLoads = [],
                reqCalls = [],
                stillLoading = false,
                needCycleCheck = true;

            //Do not bother if this call was a result of a cycle break.
            if (inCheckLoaded) {
                return;
            }

            inCheckLoaded = true;

            //Figure out the state of all the modules.
            eachProp(enabledRegistry, function (mod) {
                var map = mod.map,
                    modId = map.id;

                //Skip things that are not enabled or in error state.
                if (!mod.enabled) {
                    return;
                }

                if (!map.isDefine) {
                    reqCalls.push(mod);
                }

                if (!mod.error) {
                    //If the module should be executed, and it has not
                    //been inited and time is up, remember it.
                    if (!mod.inited && expired) {
                        if (hasPathFallback(modId)) {
                            usingPathFallback = true;
                            stillLoading = true;
                        } else {
                            noLoads.push(modId);
                            removeScript(modId);
                        }
                    } else if (!mod.inited && mod.fetched && map.isDefine) {
                        stillLoading = true;
                        if (!map.prefix) {
                            //No reason to keep looking for unfinished
                            //loading. If the only stillLoading is a
                            //plugin resource though, keep going,
                            //because it may be that a plugin resource
                            //is waiting on a non-plugin cycle.
                            return (needCycleCheck = false);
                        }
                    }
                }
            });

            if (expired && noLoads.length) {
                //If wait time expired, throw error of unloaded modules.
                err = makeError('timeout', 'Load timeout for modules: ' + noLoads, null, noLoads);
                err.contextName = context.contextName;
                return onError(err);
            }

            //Not expired, check for a cycle.
            if (needCycleCheck) {
                each(reqCalls, function (mod) {
                    breakCycle(mod, {}, {});
                });
            }

            //If still waiting on loads, and the waiting load is something
            //other than a plugin resource, or there are still outstanding
            //scripts, then just try back later.
            if ((!expired || usingPathFallback) && stillLoading) {
                //Something is still waiting to load. Wait for it, but only
                //if a timeout is not already in effect.
                if ((isBrowser || isWebWorker) && !checkLoadedTimeoutId) {
                    checkLoadedTimeoutId = setTimeout(function () {
                        checkLoadedTimeoutId = 0;
                        checkLoaded();
                    }, 50);
                }
            }

            inCheckLoaded = false;
        }

        Module = function (map) {
            this.events = getOwn(undefEvents, map.id) || {};
            this.map = map;
            this.shim = getOwn(config.shim, map.id);
            this.depExports = [];
            this.depMaps = [];
            this.depMatched = [];
            this.pluginMaps = {};
            this.depCount = 0;

            /* this.exports this.factory
               this.depMaps = [],
               this.enabled, this.fetched
            */
        };

        Module.prototype = {
            init: function (depMaps, factory, errback, options) {
                options = options || {};

                //Do not do more inits if already done. Can happen if there
                //are multiple define calls for the same module. That is not
                //a normal, common case, but it is also not unexpected.
                if (this.inited) {
                    return;
                }

                this.factory = factory;

                if (errback) {
                    //Register for errors on this module.
                    this.on('error', errback);
                } else if (this.events.error) {
                    //If no errback already, but there are error listeners
                    //on this module, set up an errback to pass to the deps.
                    errback = bind(this, function (err) {
                        this.emit('error', err);
                    });
                }

                //Do a copy of the dependency array, so that
                //source inputs are not modified. For example
                //"shim" deps are passed in here directly, and
                //doing a direct modification of the depMaps array
                //would affect that config.
                this.depMaps = depMaps && depMaps.slice(0);

                this.errback = errback;

                //Indicate this module has be initialized
                this.inited = true;

                this.ignore = options.ignore;

                //Could have option to init this module in enabled mode,
                //or could have been previously marked as enabled. However,
                //the dependencies are not known until init is called. So
                //if enabled previously, now trigger dependencies as enabled.
                if (options.enabled || this.enabled) {
                    //Enable this module and dependencies.
                    //Will call this.check()
                    this.enable();
                } else {
                    this.check();
                }
            },

            defineDep: function (i, depExports) {
                //Because of cycles, defined callback for a given
                //export can be called more than once.
                if (!this.depMatched[i]) {
                    this.depMatched[i] = true;
                    this.depCount -= 1;
                    this.depExports[i] = depExports;
                }
            },

            fetch: function () {
                if (this.fetched) {
                    return;
                }
                this.fetched = true;

                context.startTime = (new Date()).getTime();

                var map = this.map;

                //If the manager is for a plugin managed resource,
                //ask the plugin to load it now.
                if (this.shim) {
                    context.makeRequire(this.map, {
                        enableBuildCallback: true
                    })(this.shim.deps || [], bind(this, function () {
                        return map.prefix ? this.callPlugin() : this.load();
                    }));
                } else {
                    //Regular dependency.
                    return map.prefix ? this.callPlugin() : this.load();
                }
            },

            load: function () {
                var url = this.map.url;

                //Regular dependency.
                if (!urlFetched[url]) {
                    urlFetched[url] = true;
                    context.load(this.map.id, url);
                }
            },

            /**
             * Checks if the module is ready to define itself, and if so,
             * define it.
             */
            check: function () {
                if (!this.enabled || this.enabling) {
                    return;
                }

                var err, cjsModule,
                    id = this.map.id,
                    depExports = this.depExports,
                    exports = this.exports,
                    factory = this.factory;

                if (!this.inited) {
                    // Only fetch if not already in the defQueue.
                    if (!hasProp(context.defQueueMap, id)) {
                        this.fetch();
                    }
                } else if (this.error) {
                    this.emit('error', this.error);
                } else if (!this.defining) {
                    //The factory could trigger another require call
                    //that would result in checking this module to
                    //define itself again. If already in the process
                    //of doing that, skip this work.
                    this.defining = true;

                    if (this.depCount < 1 && !this.defined) {
                        if (isFunction(factory)) {
                            try {
                                exports = context.execCb(id, factory, depExports, exports);
                            } catch (e) {
                                err = e;
                            }

                            // Favor return value over exports. If node/cjs in play,
                            // then will not have a return value anyway. Favor
                            // module.exports assignment over exports object.
                            if (this.map.isDefine && exports === undefined) {
                                cjsModule = this.module;
                                if (cjsModule) {
                                    exports = cjsModule.exports;
                                } else if (this.usingExports) {
                                    //exports already set the defined value.
                                    exports = this.exports;
                                }
                            }

                            if (err) {
                                // If there is an error listener, favor passing
                                // to that instead of throwing an error. However,
                                // only do it for define()'d  modules. require
                                // errbacks should not be called for failures in
                                // their callbacks (#699). However if a global
                                // onError is set, use that.
                                if ((this.events.error && this.map.isDefine) ||
                                    req.onError !== defaultOnError) {
                                    err.requireMap = this.map;
                                    err.requireModules = this.map.isDefine ? [this.map.id] : null;
                                    err.requireType = this.map.isDefine ? 'define' : 'require';
                                    return onError((this.error = err));
                                } else if (typeof console !== 'undefined' &&
                                           console.error) {
                                    // Log the error for debugging. If promises could be
                                    // used, this would be different, but making do.
                                    console.error(err);
                                } else {
                                    // Do not want to completely lose the error. While this
                                    // will mess up processing and lead to similar results
                                    // as bug 1440, it at least surfaces the error.
                                    req.onError(err);
                                }
                            }
                        } else {
                            //Just a literal value
                            exports = factory;
                        }

                        this.exports = exports;

                        if (this.map.isDefine && !this.ignore) {
                            defined[id] = exports;

                            if (req.onResourceLoad) {
                                var resLoadMaps = [];
                                each(this.depMaps, function (depMap) {
                                    resLoadMaps.push(depMap.normalizedMap || depMap);
                                });
                                req.onResourceLoad(context, this.map, resLoadMaps);
                            }
                        }

                        //Clean up
                        cleanRegistry(id);

                        this.defined = true;
                    }

                    //Finished the define stage. Allow calling check again
                    //to allow define notifications below in the case of a
                    //cycle.
                    this.defining = false;

                    if (this.defined && !this.defineEmitted) {
                        this.defineEmitted = true;
                        this.emit('defined', this.exports);
                        this.defineEmitComplete = true;
                    }

                }
            },

            callPlugin: function () {
                var map = this.map,
                    id = map.id,
                    //Map already normalized the prefix.
                    pluginMap = makeModuleMap(map.prefix);

                //Mark this as a dependency for this plugin, so it
                //can be traced for cycles.
                this.depMaps.push(pluginMap);

                on(pluginMap, 'defined', bind(this, function (plugin) {
                    var load, normalizedMap, normalizedMod,
                        bundleId = getOwn(bundlesMap, this.map.id),
                        name = this.map.name,
                        parentName = this.map.parentMap ? this.map.parentMap.name : null,
                        localRequire = context.makeRequire(map.parentMap, {
                            enableBuildCallback: true
                        });

                    //If current map is not normalized, wait for that
                    //normalized name to load instead of continuing.
                    if (this.map.unnormalized) {
                        //Normalize the ID if the plugin allows it.
                        if (plugin.normalize) {
                            name = plugin.normalize(name, function (name) {
                                return normalize(name, parentName, true);
                            }) || '';
                        }

                        //prefix and name should already be normalized, no need
                        //for applying map config again either.
                        normalizedMap = makeModuleMap(map.prefix + '!' + name,
                                                      this.map.parentMap);
                        on(normalizedMap,
                            'defined', bind(this, function (value) {
                                this.map.normalizedMap = normalizedMap;
                                this.init([], function () { return value; }, null, {
                                    enabled: true,
                                    ignore: true
                                });
                            }));

                        normalizedMod = getOwn(registry, normalizedMap.id);
                        if (normalizedMod) {
                            //Mark this as a dependency for this plugin, so it
                            //can be traced for cycles.
                            this.depMaps.push(normalizedMap);

                            if (this.events.error) {
                                normalizedMod.on('error', bind(this, function (err) {
                                    this.emit('error', err);
                                }));
                            }
                            normalizedMod.enable();
                        }

                        return;
                    }

                    //If a paths config, then just load that file instead to
                    //resolve the plugin, as it is built into that paths layer.
                    if (bundleId) {
                        this.map.url = context.nameToUrl(bundleId);
                        this.load();
                        return;
                    }

                    load = bind(this, function (value) {
                        this.init([], function () { return value; }, null, {
                            enabled: true
                        });
                    });

                    load.error = bind(this, function (err) {
                        this.inited = true;
                        this.error = err;
                        err.requireModules = [id];

                        //Remove temp unnormalized modules for this module,
                        //since they will never be resolved otherwise now.
                        eachProp(registry, function (mod) {
                            if (mod.map.id.indexOf(id + '_unnormalized') === 0) {
                                cleanRegistry(mod.map.id);
                            }
                        });

                        onError(err);
                    });

                    //Allow plugins to load other code without having to know the
                    //context or how to 'complete' the load.
                    load.fromText = bind(this, function (text, textAlt) {
                        /*jslint evil: true */
                        var moduleName = map.name,
                            moduleMap = makeModuleMap(moduleName),
                            hasInteractive = useInteractive;

                        //As of 2.1.0, support just passing the text, to reinforce
                        //fromText only being called once per resource. Still
                        //support old style of passing moduleName but discard
                        //that moduleName in favor of the internal ref.
                        if (textAlt) {
                            text = textAlt;
                        }

                        //Turn off interactive script matching for IE for any define
                        //calls in the text, then turn it back on at the end.
                        if (hasInteractive) {
                            useInteractive = false;
                        }

                        //Prime the system by creating a module instance for
                        //it.
                        getModule(moduleMap);

                        //Transfer any config to this other module.
                        if (hasProp(config.config, id)) {
                            config.config[moduleName] = config.config[id];
                        }

                        try {
                            req.exec(text);
                        } catch (e) {
                            return onError(makeError('fromtexteval',
                                             'fromText eval for ' + id +
                                            ' failed: ' + e,
                                             e,
                                             [id]));
                        }

                        if (hasInteractive) {
                            useInteractive = true;
                        }

                        //Mark this as a dependency for the plugin
                        //resource
                        this.depMaps.push(moduleMap);

                        //Support anonymous modules.
                        context.completeLoad(moduleName);

                        //Bind the value of that module to the value for this
                        //resource ID.
                        localRequire([moduleName], load);
                    });

                    //Use parentName here since the plugin's name is not reliable,
                    //could be some weird string with no path that actually wants to
                    //reference the parentName's path.
                    plugin.load(map.name, localRequire, load, config);
                }));

                context.enable(pluginMap, this);
                this.pluginMaps[pluginMap.id] = pluginMap;
            },

            enable: function () {
                enabledRegistry[this.map.id] = this;
                this.enabled = true;

                //Set flag mentioning that the module is enabling,
                //so that immediate calls to the defined callbacks
                //for dependencies do not trigger inadvertent load
                //with the depCount still being zero.
                this.enabling = true;

                //Enable each dependency
                each(this.depMaps, bind(this, function (depMap, i) {
                    var id, mod, handler;

                    if (typeof depMap === 'string') {
                        //Dependency needs to be converted to a depMap
                        //and wired up to this module.
                        depMap = makeModuleMap(depMap,
                                               (this.map.isDefine ? this.map : this.map.parentMap),
                                               false,
                                               !this.skipMap);
                        this.depMaps[i] = depMap;

                        handler = getOwn(handlers, depMap.id);

                        if (handler) {
                            this.depExports[i] = handler(this);
                            return;
                        }

                        this.depCount += 1;

                        on(depMap, 'defined', bind(this, function (depExports) {
                            if (this.undefed) {
                                return;
                            }
                            this.defineDep(i, depExports);
                            this.check();
                        }));

                        if (this.errback) {
                            on(depMap, 'error', bind(this, this.errback));
                        } else if (this.events.error) {
                            // No direct errback on this module, but something
                            // else is listening for errors, so be sure to
                            // propagate the error correctly.
                            on(depMap, 'error', bind(this, function(err) {
                                this.emit('error', err);
                            }));
                        }
                    }

                    id = depMap.id;
                    mod = registry[id];

                    //Skip special modules like 'require', 'exports', 'module'
                    //Also, don't call enable if it is already enabled,
                    //important in circular dependency cases.
                    if (!hasProp(handlers, id) && mod && !mod.enabled) {
                        context.enable(depMap, this);
                    }
                }));

                //Enable each plugin that is used in
                //a dependency
                eachProp(this.pluginMaps, bind(this, function (pluginMap) {
                    var mod = getOwn(registry, pluginMap.id);
                    if (mod && !mod.enabled) {
                        context.enable(pluginMap, this);
                    }
                }));

                this.enabling = false;

                this.check();
            },

            on: function (name, cb) {
                var cbs = this.events[name];
                if (!cbs) {
                    cbs = this.events[name] = [];
                }
                cbs.push(cb);
            },

            emit: function (name, evt) {
                each(this.events[name], function (cb) {
                    cb(evt);
                });
                if (name === 'error') {
                    //Now that the error handler was triggered, remove
                    //the listeners, since this broken Module instance
                    //can stay around for a while in the registry.
                    delete this.events[name];
                }
            }
        };

        function callGetModule(args) {
            //Skip modules already defined.
            if (!hasProp(defined, args[0])) {
                getModule(makeModuleMap(args[0], null, true)).init(args[1], args[2]);
            }
        }

        function removeListener(node, func, name, ieName) {
            //Favor detachEvent because of IE9
            //issue, see attachEvent/addEventListener comment elsewhere
            //in this file.
            if (node.detachEvent && !isOpera) {
                //Probably IE. If not it will throw an error, which will be
                //useful to know.
                if (ieName) {
                    node.detachEvent(ieName, func);
                }
            } else {
                node.removeEventListener(name, func, false);
            }
        }

        /**
         * Given an event from a script node, get the requirejs info from it,
         * and then removes the event listeners on the node.
         * @param {Event} evt
         * @returns {Object}
         */
        function getScriptData(evt) {
            //Using currentTarget instead of target for Firefox 2.0's sake. Not
            //all old browsers will be supported, but this one was easy enough
            //to support and still makes sense.
            var node = evt.currentTarget || evt.srcElement;

            //Remove the listeners once here.
            removeListener(node, context.onScriptLoad, 'load', 'onreadystatechange');
            removeListener(node, context.onScriptError, 'error');

            return {
                node: node,
                id: node && node.getAttribute('data-requiremodule')
            };
        }

        function intakeDefines() {
            var args;

            //Any defined modules in the global queue, intake them now.
            takeGlobalQueue();

            //Make sure any remaining defQueue items get properly processed.
            while (defQueue.length) {
                args = defQueue.shift();
                if (args[0] === null) {
                    return onError(makeError('mismatch', 'Mismatched anonymous define() module: ' +
                        args[args.length - 1]));
                } else {
                    //args are id, deps, factory. Should be normalized by the
                    //define() function.
                    callGetModule(args);
                }
            }
            context.defQueueMap = {};
        }

        context = {
            config: config,
            contextName: contextName,
            registry: registry,
            defined: defined,
            urlFetched: urlFetched,
            defQueue: defQueue,
            defQueueMap: {},
            Module: Module,
            makeModuleMap: makeModuleMap,
            nextTick: req.nextTick,
            onError: onError,

            /**
             * Set a configuration for the context.
             * @param {Object} cfg config object to integrate.
             */
            configure: function (cfg) {
                //Make sure the baseUrl ends in a slash.
                if (cfg.baseUrl) {
                    if (cfg.baseUrl.charAt(cfg.baseUrl.length - 1) !== '/') {
                        cfg.baseUrl += '/';
                    }
                }

                //Save off the paths since they require special processing,
                //they are additive.
                var shim = config.shim,
                    objs = {
                        paths: true,
                        bundles: true,
                        config: true,
                        map: true
                    };

                eachProp(cfg, function (value, prop) {
                    if (objs[prop]) {
                        if (!config[prop]) {
                            config[prop] = {};
                        }
                        mixin(config[prop], value, true, true);
                    } else {
                        config[prop] = value;
                    }
                });

                //Reverse map the bundles
                if (cfg.bundles) {
                    eachProp(cfg.bundles, function (value, prop) {
                        each(value, function (v) {
                            if (v !== prop) {
                                bundlesMap[v] = prop;
                            }
                        });
                    });
                }

                //Merge shim
                if (cfg.shim) {
                    eachProp(cfg.shim, function (value, id) {
                        //Normalize the structure
                        if (isArray(value)) {
                            value = {
                                deps: value
                            };
                        }
                        if ((value.exports || value.init) && !value.exportsFn) {
                            value.exportsFn = context.makeShimExports(value);
                        }
                        shim[id] = value;
                    });
                    config.shim = shim;
                }

                //Adjust packages if necessary.
                if (cfg.packages) {
                    each(cfg.packages, function (pkgObj) {
                        var location, name;

                        pkgObj = typeof pkgObj === 'string' ? {name: pkgObj} : pkgObj;

                        name = pkgObj.name;
                        location = pkgObj.location;
                        if (location) {
                            config.paths[name] = pkgObj.location;
                        }

                        //Save pointer to main module ID for pkg name.
                        //Remove leading dot in main, so main paths are normalized,
                        //and remove any trailing .js, since different package
                        //envs have different conventions: some use a module name,
                        //some use a file name.
                        config.pkgs[name] = pkgObj.name + '/' + (pkgObj.main || 'main')
                                     .replace(currDirRegExp, '')
                                     .replace(jsSuffixRegExp, '');
                    });
                }

                //If there are any "waiting to execute" modules in the registry,
                //update the maps for them, since their info, like URLs to load,
                //may have changed.
                eachProp(registry, function (mod, id) {
                    //If module already has init called, since it is too
                    //late to modify them, and ignore unnormalized ones
                    //since they are transient.
                    if (!mod.inited && !mod.map.unnormalized) {
                        mod.map = makeModuleMap(id, null, true);
                    }
                });

                //If a deps array or a config callback is specified, then call
                //require with those args. This is useful when require is defined as a
                //config object before require.js is loaded.
                if (cfg.deps || cfg.callback) {
                    context.require(cfg.deps || [], cfg.callback);
                }
            },

            makeShimExports: function (value) {
                function fn() {
                    var ret;
                    if (value.init) {
                        ret = value.init.apply(global, arguments);
                    }
                    return ret || (value.exports && getGlobal(value.exports));
                }
                return fn;
            },

            makeRequire: function (relMap, options) {
                options = options || {};

                function localRequire(deps, callback, errback) {
                    var id, map, requireMod;

                    if (options.enableBuildCallback && callback && isFunction(callback)) {
                        callback.__requireJsBuild = true;
                    }

                    if (typeof deps === 'string') {
                        if (isFunction(callback)) {
                            //Invalid call
                            return onError(makeError('requireargs', 'Invalid require call'), errback);
                        }

                        //If require|exports|module are requested, get the
                        //value for them from the special handlers. Caveat:
                        //this only works while module is being defined.
                        if (relMap && hasProp(handlers, deps)) {
                            return handlers[deps](registry[relMap.id]);
                        }

                        //Synchronous access to one module. If require.get is
                        //available (as in the Node adapter), prefer that.
                        if (req.get) {
                            return req.get(context, deps, relMap, localRequire);
                        }

                        //Normalize module name, if it contains . or ..
                        map = makeModuleMap(deps, relMap, false, true);
                        id = map.id;

                        if (!hasProp(defined, id)) {
                            return onError(makeError('notloaded', 'Module name "' +
                                        id +
                                        '" has not been loaded yet for context: ' +
                                        contextName +
                                        (relMap ? '' : '. Use require([])')));
                        }
                        return defined[id];
                    }

                    //Grab defines waiting in the global queue.
                    intakeDefines();

                    //Mark all the dependencies as needing to be loaded.
                    context.nextTick(function () {
                        //Some defines could have been added since the
                        //require call, collect them.
                        intakeDefines();

                        requireMod = getModule(makeModuleMap(null, relMap));

                        //Store if map config should be applied to this require
                        //call for dependencies.
                        requireMod.skipMap = options.skipMap;

                        requireMod.init(deps, callback, errback, {
                            enabled: true
                        });

                        checkLoaded();
                    });

                    return localRequire;
                }

                mixin(localRequire, {
                    isBrowser: isBrowser,

                    /**
                     * Converts a module name + .extension into an URL path.
                     * *Requires* the use of a module name. It does not support using
                     * plain URLs like nameToUrl.
                     */
                    toUrl: function (moduleNamePlusExt) {
                        var ext,
                            index = moduleNamePlusExt.lastIndexOf('.'),
                            segment = moduleNamePlusExt.split('/')[0],
                            isRelative = segment === '.' || segment === '..';

                        //Have a file extension alias, and it is not the
                        //dots from a relative path.
                        if (index !== -1 && (!isRelative || index > 1)) {
                            ext = moduleNamePlusExt.substring(index, moduleNamePlusExt.length);
                            moduleNamePlusExt = moduleNamePlusExt.substring(0, index);
                        }

                        return context.nameToUrl(normalize(moduleNamePlusExt,
                                                relMap && relMap.id, true), ext,  true);
                    },

                    defined: function (id) {
                        return hasProp(defined, makeModuleMap(id, relMap, false, true).id);
                    },

                    specified: function (id) {
                        id = makeModuleMap(id, relMap, false, true).id;
                        return hasProp(defined, id) || hasProp(registry, id);
                    }
                });

                //Only allow undef on top level require calls
                if (!relMap) {
                    localRequire.undef = function (id) {
                        //Bind any waiting define() calls to this context,
                        //fix for #408
                        takeGlobalQueue();

                        var map = makeModuleMap(id, relMap, true),
                            mod = getOwn(registry, id);

                        mod.undefed = true;
                        removeScript(id);

                        delete defined[id];
                        delete urlFetched[map.url];
                        delete undefEvents[id];

                        //Clean queued defines too. Go backwards
                        //in array so that the splices do not
                        //mess up the iteration.
                        eachReverse(defQueue, function(args, i) {
                            if (args[0] === id) {
                                defQueue.splice(i, 1);
                            }
                        });
                        delete context.defQueueMap[id];

                        if (mod) {
                            //Hold on to listeners in case the
                            //module will be attempted to be reloaded
                            //using a different config.
                            if (mod.events.defined) {
                                undefEvents[id] = mod.events;
                            }

                            cleanRegistry(id);
                        }
                    };
                }

                return localRequire;
            },

            /**
             * Called to enable a module if it is still in the registry
             * awaiting enablement. A second arg, parent, the parent module,
             * is passed in for context, when this method is overridden by
             * the optimizer. Not shown here to keep code compact.
             */
            enable: function (depMap) {
                var mod = getOwn(registry, depMap.id);
                if (mod) {
                    getModule(depMap).enable();
                }
            },

            /**
             * Internal method used by environment adapters to complete a load event.
             * A load event could be a script load or just a load pass from a synchronous
             * load call.
             * @param {String} moduleName the name of the module to potentially complete.
             */
            completeLoad: function (moduleName) {
                var found, args, mod,
                    shim = getOwn(config.shim, moduleName) || {},
                    shExports = shim.exports;

                takeGlobalQueue();

                while (defQueue.length) {
                    args = defQueue.shift();
                    if (args[0] === null) {
                        args[0] = moduleName;
                        //If already found an anonymous module and bound it
                        //to this name, then this is some other anon module
                        //waiting for its completeLoad to fire.
                        if (found) {
                            break;
                        }
                        found = true;
                    } else if (args[0] === moduleName) {
                        //Found matching define call for this script!
                        found = true;
                    }

                    callGetModule(args);
                }
                context.defQueueMap = {};

                //Do this after the cycle of callGetModule in case the result
                //of those calls/init calls changes the registry.
                mod = getOwn(registry, moduleName);

                if (!found && !hasProp(defined, moduleName) && mod && !mod.inited) {
                    if (config.enforceDefine && (!shExports || !getGlobal(shExports))) {
                        if (hasPathFallback(moduleName)) {
                            return;
                        } else {
                            return onError(makeError('nodefine',
                                             'No define call for ' + moduleName,
                                             null,
                                             [moduleName]));
                        }
                    } else {
                        //A script that does not call define(), so just simulate
                        //the call for it.
                        callGetModule([moduleName, (shim.deps || []), shim.exportsFn]);
                    }
                }

                checkLoaded();
            },

            /**
             * Converts a module name to a file path. Supports cases where
             * moduleName may actually be just an URL.
             * Note that it **does not** call normalize on the moduleName,
             * it is assumed to have already been normalized. This is an
             * internal API, not a public one. Use toUrl for the public API.
             */
            nameToUrl: function (moduleName, ext, skipExt) {
                var paths, syms, i, parentModule, url,
                    parentPath, bundleId,
                    pkgMain = getOwn(config.pkgs, moduleName);

                if (pkgMain) {
                    moduleName = pkgMain;
                }

                bundleId = getOwn(bundlesMap, moduleName);

                if (bundleId) {
                    return context.nameToUrl(bundleId, ext, skipExt);
                }

                //If a colon is in the URL, it indicates a protocol is used and it is just
                //an URL to a file, or if it starts with a slash, contains a query arg (i.e. ?)
                //or ends with .js, then assume the user meant to use an url and not a module id.
                //The slash is important for protocol-less URLs as well as full paths.
                if (req.jsExtRegExp.test(moduleName)) {
                    //Just a plain path, not module name lookup, so just return it.
                    //Add extension if it is included. This is a bit wonky, only non-.js things pass
                    //an extension, this method probably needs to be reworked.
                    url = moduleName + (ext || '');
                } else {
                    //A module that needs to be converted to a path.
                    paths = config.paths;

                    syms = moduleName.split('/');
                    //For each module name segment, see if there is a path
                    //registered for it. Start with most specific name
                    //and work up from it.
                    for (i = syms.length; i > 0; i -= 1) {
                        parentModule = syms.slice(0, i).join('/');

                        parentPath = getOwn(paths, parentModule);
                        if (parentPath) {
                            //If an array, it means there are a few choices,
                            //Choose the one that is desired
                            if (isArray(parentPath)) {
                                parentPath = parentPath[0];
                            }
                            syms.splice(0, i, parentPath);
                            break;
                        }
                    }

                    //Join the path parts together, then figure out if baseUrl is needed.
                    url = syms.join('/');
                    url += (ext || (/^data\:|\?/.test(url) || skipExt ? '' : '.js'));
                    url = (url.charAt(0) === '/' || url.match(/^[\w\+\.\-]+:/) ? '' : config.baseUrl) + url;
                }

                return config.urlArgs ? url +
                                        ((url.indexOf('?') === -1 ? '?' : '&') +
                                         config.urlArgs) : url;
            },

            //Delegates to req.load. Broken out as a separate function to
            //allow overriding in the optimizer.
            load: function (id, url) {
                req.load(context, id, url);
            },

            /**
             * Executes a module callback function. Broken out as a separate function
             * solely to allow the build system to sequence the files in the built
             * layer in the right sequence.
             *
             * @private
             */
            execCb: function (name, callback, args, exports) {
                return callback.apply(exports, args);
            },

            /**
             * callback for script loads, used to check status of loading.
             *
             * @param {Event} evt the event from the browser for the script
             * that was loaded.
             */
            onScriptLoad: function (evt) {
                //Using currentTarget instead of target for Firefox 2.0's sake. Not
                //all old browsers will be supported, but this one was easy enough
                //to support and still makes sense.
                if (evt.type === 'load' ||
                        (readyRegExp.test((evt.currentTarget || evt.srcElement).readyState))) {
                    //Reset interactive script so a script node is not held onto for
                    //to long.
                    interactiveScript = null;

                    //Pull out the name of the module and the context.
                    var data = getScriptData(evt);
                    context.completeLoad(data.id);
                }
            },

            /**
             * Callback for script errors.
             */
            onScriptError: function (evt) {
                var data = getScriptData(evt);
                if (!hasPathFallback(data.id)) {
                    var parents = [];
                    eachProp(registry, function(value, key) {
                        if (key.indexOf('_@r') !== 0) {
                            each(value.depMaps, function(depMap) {
                                if (depMap.id === data.id) {
                                    parents.push(key);
                                }
                                return true;
                            });
                        }
                    });
                    return onError(makeError('scripterror', 'Script error for "' + data.id +
                                             (parents.length ?
                                             '", needed by: ' + parents.join(', ') :
                                             '"'), evt, [data.id]));
                }
            }
        };

        context.require = context.makeRequire();
        return context;
    }

    /**
     * Main entry point.
     *
     * If the only argument to require is a string, then the module that
     * is represented by that string is fetched for the appropriate context.
     *
     * If the first argument is an array, then it will be treated as an array
     * of dependency string names to fetch. An optional function callback can
     * be specified to execute when all of those dependencies are available.
     *
     * Make a local req variable to help Caja compliance (it assumes things
     * on a require that are not standardized), and to give a short
     * name for minification/local scope use.
     */
    req = requirejs = function (deps, callback, errback, optional) {

        //Find the right context, use default
        var context, config,
            contextName = defContextName;

        // Determine if have config object in the call.
        if (!isArray(deps) && typeof deps !== 'string') {
            // deps is a config object
            config = deps;
            if (isArray(callback)) {
                // Adjust args if there are dependencies
                deps = callback;
                callback = errback;
                errback = optional;
            } else {
                deps = [];
            }
        }

        if (config && config.context) {
            contextName = config.context;
        }

        context = getOwn(contexts, contextName);
        if (!context) {
            context = contexts[contextName] = req.s.newContext(contextName);
        }

        if (config) {
            context.configure(config);
        }

        return context.require(deps, callback, errback);
    };

    /**
     * Support require.config() to make it easier to cooperate with other
     * AMD loaders on globally agreed names.
     */
    req.config = function (config) {
        return req(config);
    };

    /**
     * Execute something after the current tick
     * of the event loop. Override for other envs
     * that have a better solution than setTimeout.
     * @param  {Function} fn function to execute later.
     */
    req.nextTick = typeof setTimeout !== 'undefined' ? function (fn) {
        setTimeout(fn, 4);
    } : function (fn) { fn(); };

    /**
     * Export require as a global, but only if it does not already exist.
     */
    if (!require) {
        require = req;
    }

    req.version = version;

    //Used to filter out dependencies that are already paths.
    req.jsExtRegExp = /^\/|:|\?|\.js$/;
    req.isBrowser = isBrowser;
    s = req.s = {
        contexts: contexts,
        newContext: newContext
    };

    //Create default context.
    req({});

    //Exports some context-sensitive methods on global require.
    each([
        'toUrl',
        'undef',
        'defined',
        'specified'
    ], function (prop) {
        //Reference from contexts instead of early binding to default context,
        //so that during builds, the latest instance of the default context
        //with its config gets used.
        req[prop] = function () {
            var ctx = contexts[defContextName];
            return ctx.require[prop].apply(ctx, arguments);
        };
    });

    if (isBrowser) {
        head = s.head = document.getElementsByTagName('head')[0];
        //If BASE tag is in play, using appendChild is a problem for IE6.
        //When that browser dies, this can be removed. Details in this jQuery bug:
        //http://dev.jquery.com/ticket/2709
        baseElement = document.getElementsByTagName('base')[0];
        if (baseElement) {
            head = s.head = baseElement.parentNode;
        }
    }

    /**
     * Any errors that require explicitly generates will be passed to this
     * function. Intercept/override it if you want custom error handling.
     * @param {Error} err the error object.
     */
    req.onError = defaultOnError;

    /**
     * Creates the node for the load command. Only used in browser envs.
     */
    req.createNode = function (config, moduleName, url) {
        var node = config.xhtml ?
                document.createElementNS('http://www.w3.org/1999/xhtml', 'html:script') :
                document.createElement('script');
        node.type = config.scriptType || 'text/javascript';
        node.charset = 'utf-8';
        node.async = true;
        return node;
    };

    /**
     * Does the request to load a module for the browser case.
     * Make this a separate function to allow other environments
     * to override it.
     *
     * @param {Object} context the require context to find state.
     * @param {String} moduleName the name of the module.
     * @param {Object} url the URL to the module.
     */
    req.load = function (context, moduleName, url) {
        var config = (context && context.config) || {},
            node;
        if (isBrowser) {
            //In the browser so use a script tag
            node = req.createNode(config, moduleName, url);
            if (config.onNodeCreated) {
                config.onNodeCreated(node, config, moduleName, url);
            }

            node.setAttribute('data-requirecontext', context.contextName);
            node.setAttribute('data-requiremodule', moduleName);

            //Set up load listener. Test attachEvent first because IE9 has
            //a subtle issue in its addEventListener and script onload firings
            //that do not match the behavior of all other browsers with
            //addEventListener support, which fire the onload event for a
            //script right after the script execution. See:
            //https://connect.microsoft.com/IE/feedback/details/648057/script-onload-event-is-not-fired-immediately-after-script-execution
            //UNFORTUNATELY Opera implements attachEvent but does not follow the script
            //script execution mode.
            if (node.attachEvent &&
                    //Check if node.attachEvent is artificially added by custom script or
                    //natively supported by browser
                    //read https://github.com/jrburke/requirejs/issues/187
                    //if we can NOT find [native code] then it must NOT natively supported.
                    //in IE8, node.attachEvent does not have toString()
                    //Note the test for "[native code" with no closing brace, see:
                    //https://github.com/jrburke/requirejs/issues/273
                    !(node.attachEvent.toString && node.attachEvent.toString().indexOf('[native code') < 0) &&
                    !isOpera) {
                //Probably IE. IE (at least 6-8) do not fire
                //script onload right after executing the script, so
                //we cannot tie the anonymous define call to a name.
                //However, IE reports the script as being in 'interactive'
                //readyState at the time of the define call.
                useInteractive = true;

                node.attachEvent('onreadystatechange', context.onScriptLoad);
                //It would be great to add an error handler here to catch
                //404s in IE9+. However, onreadystatechange will fire before
                //the error handler, so that does not help. If addEventListener
                //is used, then IE will fire error before load, but we cannot
                //use that pathway given the connect.microsoft.com issue
                //mentioned above about not doing the 'script execute,
                //then fire the script load event listener before execute
                //next script' that other browsers do.
                //Best hope: IE10 fixes the issues,
                //and then destroys all installs of IE 6-9.
                //node.attachEvent('onerror', context.onScriptError);
            } else {
                node.addEventListener('load', context.onScriptLoad, false);
                node.addEventListener('error', context.onScriptError, false);
            }
            node.src = url;

            //For some cache cases in IE 6-8, the script executes before the end
            //of the appendChild execution, so to tie an anonymous define
            //call to the module name (which is stored on the node), hold on
            //to a reference to this node, but clear after the DOM insertion.
            currentlyAddingScript = node;
            if (baseElement) {
                head.insertBefore(node, baseElement);
            } else {
                head.appendChild(node);
            }
            currentlyAddingScript = null;

            return node;
        } else if (isWebWorker) {
            try {
                //In a web worker, use importScripts. This is not a very
                //efficient use of importScripts, importScripts will block until
                //its script is downloaded and evaluated. However, if web workers
                //are in play, the expectation is that a build has been done so
                //that only one script needs to be loaded anyway. This may need
                //to be reevaluated if other use cases become common.
                importScripts(url);

                //Account for anonymous modules
                context.completeLoad(moduleName);
            } catch (e) {
                context.onError(makeError('importscripts',
                                'importScripts failed for ' +
                                    moduleName + ' at ' + url,
                                e,
                                [moduleName]));
            }
        }
    };

    function getInteractiveScript() {
        if (interactiveScript && interactiveScript.readyState === 'interactive') {
            return interactiveScript;
        }

        eachReverse(scripts(), function (script) {
            if (script.readyState === 'interactive') {
                return (interactiveScript = script);
            }
        });
        return interactiveScript;
    }

    //Look for a data-main script attribute, which could also adjust the baseUrl.
    if (isBrowser && !cfg.skipDataMain) {
        //Figure out baseUrl. Get it from the script tag with require.js in it.
        eachReverse(scripts(), function (script) {
            //Set the 'head' where we can append children by
            //using the script's parent.
            if (!head) {
                head = script.parentNode;
            }

            //Look for a data-main attribute to set main script for the page
            //to load. If it is there, the path to data main becomes the
            //baseUrl, if it is not already set.
            dataMain = script.getAttribute('data-main');
            if (dataMain) {
                //Preserve dataMain in case it is a path (i.e. contains '?')
                mainScript = dataMain;

                //Set final baseUrl if there is not already an explicit one.
                if (!cfg.baseUrl) {
                    //Pull off the directory of data-main for use as the
                    //baseUrl.
                    src = mainScript.split('/');
                    mainScript = src.pop();
                    subPath = src.length ? src.join('/')  + '/' : './';

                    cfg.baseUrl = subPath;
                }

                //Strip off any trailing .js since mainScript is now
                //like a module name.
                mainScript = mainScript.replace(jsSuffixRegExp, '');

                //If mainScript is still a path, fall back to dataMain
                if (req.jsExtRegExp.test(mainScript)) {
                    mainScript = dataMain;
                }

                //Put the data-main script in the files to load.
                cfg.deps = cfg.deps ? cfg.deps.concat(mainScript) : [mainScript];

                return true;
            }
        });
    }

    /**
     * The function that handles definitions of modules. Differs from
     * require() in that a string for the module should be the first argument,
     * and the function to execute after dependencies are loaded should
     * return a value to define the module corresponding to the first argument's
     * name.
     */
    define = function (name, deps, callback) {
        var node, context;

        //Allow for anonymous modules
        if (typeof name !== 'string') {
            //Adjust args appropriately
            callback = deps;
            deps = name;
            name = null;
        }

        //This module may not have dependencies
        if (!isArray(deps)) {
            callback = deps;
            deps = null;
        }

        //If no name, and callback is a function, then figure out if it a
        //CommonJS thing with dependencies.
        if (!deps && isFunction(callback)) {
            deps = [];
            //Remove comments from the callback string,
            //look for require calls, and pull them into the dependencies,
            //but only if there are function args.
            if (callback.length) {
                callback
                    .toString()
                    .replace(commentRegExp, '')
                    .replace(cjsRequireRegExp, function (match, dep) {
                        deps.push(dep);
                    });

                //May be a CommonJS thing even without require calls, but still
                //could use exports, and module. Avoid doing exports and module
                //work though if it just needs require.
                //REQUIRES the function to expect the CommonJS variables in the
                //order listed below.
                deps = (callback.length === 1 ? ['require'] : ['require', 'exports', 'module']).concat(deps);
            }
        }

        //If in IE 6-8 and hit an anonymous define() call, do the interactive
        //work.
        if (useInteractive) {
            node = currentlyAddingScript || getInteractiveScript();
            if (node) {
                if (!name) {
                    name = node.getAttribute('data-requiremodule');
                }
                context = contexts[node.getAttribute('data-requirecontext')];
            }
        }

        //Always save off evaluating the def call until the script onload handler.
        //This allows multiple modules to be in a file without prematurely
        //tracing dependencies, and allows for anonymous module support,
        //where the module name is not known until the script onload event
        //occurs. If no context, use the global queue, and get it processed
        //in the onscript load callback.
        if (context) {
            context.defQueue.push([name, deps, callback]);
            context.defQueueMap[name] = true;
        } else {
            globalDefQueue.push([name, deps, callback]);
        }
    };

    define.amd = {
        jQuery: true
    };

    /**
     * Executes the text. Normally just uses eval, but can be modified
     * to use a better, environment-specific call. Only used for transpiling
     * loader plugins, not for plain JS modules.
     * @param {String} text the text to execute/evaluate.
     */
    req.exec = function (text) {
        /*jslint evil: true */
        return eval(text);
    };

    //Set up with config info.
    req(cfg);
}(this));

